Factorial growth at low orders in perturbative QCD: Control over truncation uncertainties

A method, known as ``minimal renormalon subtraction'' [Phys. Rev. D 97 (2018) 034503, JHEP 2017 (2017) 62], relates the factorial growth of a perturbative series (in QCD) to the power~$p$ of a power correction $\Lambda^p/Q^p$. ($\Lambda$ is the QCD scale, $Q$ some hard scale.) Here, the derivation is simplified and generalized to any~$p$, more than one such correction, and cases with anomalous dimensions. Strikingly, the well-known factorial growth is seen to emerge already at low or medium orders, as a consequence of constraints on the $Q$ dependence from the renormalization group. The effectiveness of the method is studied with the gluonic energy between a static quark and static antiquark (the ``static energy''). Truncation uncertainties are found to be under control after next-to-leading order, despite the small exponent of the power correction ($p=1$) and associated rapid growth seen in the first four coefficients of the perturbative series.

==> anc/static-energy-PT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    405100,      10050]
NotebookOptionsPosition[    382333,       9720]
NotebookOutlinePosition[    382783,       9738]
CellTagsIndexPosition[    382740,       9735]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Perturbation Theory for the Static Energy", "Title",
 CellChangeTimes->{{3.835549458626896*^9, 
  3.8355494883158283`*^9}},ExpressionUUID->"f93b4c29-bcd3-486f-a86f-\
3167cbc55d4a"],

Cell["Andreas S. Kronfeld", "Author",
 CellChangeTimes->{{3.9003984527124367`*^9, 3.900398472959095*^9}, {
  3.903624698898011*^9, 3.903624701538316*^9}, {3.90362474344946*^9, 
  3.903624746153541*^9}},ExpressionUUID->"fcc086d3-9fb7-422a-918c-\
306090a490a2"],

Cell["\<\
Email: ask@fnal.gov
Theory Division, Fermi National Accelerator Laboratory, PO Box 500, Batavia \
IL 60510, USA
\[Copyright] 2023 Fermi Research Alliance, LLC\
\>", "Affiliation",
 CellChangeTimes->{{3.9003984765812273`*^9, 3.900398489742185*^9}, {
  3.90362454950988*^9, 3.903624593669586*^9}, {3.903624631576063*^9, 
  3.9036246910357513`*^9}, {3.903624748839263*^9, 
  3.9036247872795267`*^9}},ExpressionUUID->"8a8af559-3190-4da5-b899-\
6469d12f12ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", "Initialization"}]], "Chapter",
 CellChangeTimes->{{3.903433647494802*^9, 3.903433649653829*^9}, {
  3.903434534063792*^9, 3.9034345439746103`*^9}, {3.903434580616843*^9, 
  3.903434585330374*^9}},ExpressionUUID->"595a04bd-9dd8-4e0d-a6f4-\
3cc02930ce62"],

Cell[CellGroupData[{

Cell["Logistics and Style ", "Section",
 CellChangeTimes->{{3.9056840024843884`*^9, 3.9056840392056513`*^9}, {
  3.9057736703694973`*^9, 
  3.905773671510014*^9}},ExpressionUUID->"14018e8d-fed7-48a0-874e-\
362decf4a27c"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.902843124055583*^9, 3.902843172768509*^9}, {
  3.905544477096538*^9, 3.905544482943405*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dc18f420-ecbe-485b-baad-3e71d4857d26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotExport", "=", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.904115566704255*^9, 3.9041155807077093`*^9}, {
  3.904115789681531*^9, 3.904115790450726*^9}, {3.905773366086302*^9, 
  3.905773371409245*^9}, {3.905779929947382*^9, 3.9057799337786016`*^9}, {
  3.907061917875725*^9, 
  3.907061918580496*^9}},ExpressionUUID->"f5f894ed-b5ea-4cbb-9bb5-\
ad75a512cf5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NALBlue", "=", 
      RowBox[{"RGBColor", "[", "\"\<#004C97\>\"", "]"}]}], ",", 
     RowBox[{"Marlin", "=", 
      RowBox[{"RGBColor", "[", "\"\<#00B5E2\>\"", "]"}]}], ",", 
     RowBox[{"NALGreen", "=", 
      RowBox[{"RGBColor", "[", "\"\<#4C8C2B\>\"", "]"}]}], ",", 
     RowBox[{"MFRed", "=", 
      RowBox[{"RGBColor", "[", "\"\<#8A2A2B\>\"", "]"}]}], ",", 
     RowBox[{"NALOrange", "=", 
      RowBox[{"RGBColor", "[", "\"\<#CB6015\>\"", "]"}]}], ",", 
     RowBox[{"PraireGold", "=", 
      RowBox[{"RGBColor", "[", "\"\<#FED141\>\"", "]"}]}]}], "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NALBlueLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#41B6E6\>\"", "]"}]}], ",", 
     RowBox[{"MarlinLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#99D6EA\>\"", "]"}]}], ",", 
     RowBox[{"NALGreenLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#78BE20\>\"", "]"}]}], ",", 
     RowBox[{"MFRedLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#AF272F\>\"", "]"}]}], ",", 
     RowBox[{"NALOrangeLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#F68D2E\>\"", "]"}]}], ",", 
     RowBox[{"PraireGoldLight", "=", 
      RowBox[{"RGBColor", "[", "\"\<#F5E1A4\>\"", "]"}]}]}], "}"}], ",", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NALBlueDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#002855\>\"", "]"}]}], ",", 
     RowBox[{"MarlinDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#0085AD\>\"", "]"}]}], ",", 
     RowBox[{"NALGreenDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#36573B\>\"", "]"}]}], ",", 
     RowBox[{"MFRedDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#643335\>\"", "]"}]}], ",", 
     RowBox[{"NALOrangeDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#B94700\>\"", "]"}]}], ",", 
     RowBox[{"PraireGoldDark", "=", 
      RowBox[{"RGBColor", "[", "\"\<#EAAA00\>\"", "]"}]}]}], "}"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.904306365166706*^9, 3.904306373844309*^9}, 
   3.904306432721932*^9, 3.9043065566328793`*^9, {3.904306800353743*^9, 
   3.9043070342352953`*^9}, {3.904307483619671*^9, 3.904307495965769*^9}, {
   3.9043112561850443`*^9, 3.904311284730777*^9}, {3.905778928397056*^9, 
   3.905778997523076*^9}, {3.90577921180473*^9, 3.905779213144442*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"03aa5c0d-8ff3-4ab4-940f-9cc97a7ca834"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pubImageSize", "=", "630"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pubFontSize", "=", "30"}], ";", 
   RowBox[{"pubFont", "=", "\"\<Latin Modern Roman\>\""}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"choose", " ", "to", " ", "match", " ", "LaTeX", " ", "fonts"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{"\"\<ln \!\(\*StyleBox[\"v\",FontSlant->\"Italic\"]\)\>\"", ",", 
   RowBox[{"FontSize", "->", 
    RowBox[{"2", 
     RowBox[{"pubFontSize", "/", "3"}]}]}], ",", 
   RowBox[{"FontFamily", "->", "pubFont"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.905585997256908*^9, 3.90558602092418*^9}, {
   3.905586067892193*^9, 3.9055860705552397`*^9}, {3.905586156828162*^9, 
   3.9055861575809298`*^9}, {3.905586197679343*^9, 3.905586201510776*^9}, {
   3.905586283244055*^9, 3.905586289385021*^9}, 3.905587207290483*^9, {
   3.9056799972229233`*^9, 3.905680072187291*^9}, {3.9056804054643507`*^9, 
   3.90568047984512*^9}, {3.906114524276951*^9, 3.906114609658889*^9}, {
   3.9061302603740253`*^9, 3.906130260407907*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e311e008-f98a-42ad-b86e-49cf5e6f29ff"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"copyright", "=", 
    RowBox[{"Epilog", "->", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\[Copyright] 2023 Andreas S. Kronfeld and Fermi Research \
Alliance, LLC\>\"", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"pubFontSize", "/", "3"}], ",", 
           RowBox[{"GrayLevel", "[", "0.9", "]"}], ",", 
           RowBox[{"FontFamily", "->", "pubFont"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Offset", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "pubFontSize"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.475", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}]}], ";"}],
  FontColor->GrayLevel[0]]], "Input",
 CellChangeTimes->{{3.9057792480775423`*^9, 3.90577927665106*^9}, {
   3.905779330731825*^9, 3.90577933099057*^9}, {3.905779382174459*^9, 
   3.905779403132743*^9}, {3.905779523442236*^9, 3.9057795260777483`*^9}, {
   3.905779576699799*^9, 3.905779606621908*^9}, {3.905779647269124*^9, 
   3.905779672354278*^9}, {3.905779716023405*^9, 3.905779744121304*^9}, {
   3.905779800298575*^9, 3.905779807378558*^9}, {3.905779885278264*^9, 
   3.9057799092012157`*^9}, {3.905780073563352*^9, 3.905780106194461*^9}, {
   3.905780230023692*^9, 3.905780233169736*^9}, 3.905780284105239*^9, {
   3.9057803208113623`*^9, 3.905780323569512*^9}, {3.905780377752592*^9, 
   3.905780387266418*^9}, {3.9057804249545393`*^9, 3.9057804264543056`*^9}, {
   3.90578051948622*^9, 3.905780551747954*^9}, {3.905780582791391*^9, 
   3.9057805887736263`*^9}, {3.905780664940675*^9, 3.905780667421289*^9}, {
   3.906114537998357*^9, 3.9061145506935*^9}, {3.9061356241139603`*^9, 
   3.9061356246767387`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d653b8b0-5958-403b-9aef-01e28164c2cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formulas for Manipulating Series", "Section",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, 
   3.903428573553927*^9, {3.904166146381753*^9, 3.9041661506892147`*^9}, 
   3.9061140613074303`*^9},ExpressionUUID->"c48fc7c7-a1d9-4e14-a175-\
bca7c82a2910"],

Cell[CellGroupData[{

Cell["Basic inputs", "Subsection",
 CellChangeTimes->{{3.903428590869285*^9, 3.903428598164618*^9}, {
  3.9041602849274187`*^9, 
  3.904160285277231*^9}},ExpressionUUID->"fdc9b5ee-9f20-4777-8818-\
63aedaf4d12d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"scheme", "[", "1", "]"}], "=", 
   "\"\<\!\(\*OverscriptBox[\(MS\), \(_\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"scheme", "[", "2", "]"}], "=", "\"\<geometric\>\""}], ";", 
  RowBox[{
   RowBox[{"scheme", "[", "3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(n\)]\), n=2\>\""}], ";"}]], "Input",\

 CellChangeTimes->{{3.904072258137355*^9, 3.904072316296947*^9}, 
   3.9050885813282213`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"999261bc-796e-4073-bc1c-b16aba199b38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xalpha", "[", "1", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \
\(TraditionalForm\`\*OverscriptBox[\(MS\), \(_\)]\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"xalpha", "[", "2", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(g\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"xalpha", "[", "3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.904077651449901*^9, 3.904077703718214*^9}, {
  3.904077800981991*^9, 3.90407780106343*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"586f943b-dc51-4e90-9593-eba1b5098893"],

Cell[CellGroupData[{

Cell[TextData[{
 "SU(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "c"], TraditionalForm]],ExpressionUUID->
  "832a31a6-025c-4a9a-976f-8f593f894dae"],
 ") color factors"
}], "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.895200282621353*^9, 3.8952003298785686`*^9}, {
  3.895200384833164*^9, 3.895200392810261*^9}, {3.895983933056275*^9, 
  3.895983946538535*^9}, {3.89598511871439*^9, 3.895985125287539*^9}, {
  3.895985304732829*^9, 
  3.895985307686348*^9}},ExpressionUUID->"c7b72d17-2596-4b39-835d-\
44f1e53dddc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUNc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", "A"], "\[Rule]", 
      SubscriptBox["N", "c"]}], ",", 
     RowBox[{
      SubscriptBox["C", "F"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["N", "c", "2"], "-", "1"}], 
       RowBox[{"2", 
        SubscriptBox["N", "c"]}]]}], ",", 
     RowBox[{
      SubscriptBox["T", "f"], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"dAdA", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["N", "c", "2"], 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["N", "c", "2"], "+", "36"}], ")"}]}], "24"], 
       SubscriptBox["N", "A"]}]}], ",", 
     RowBox[{"dFdA", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["N", "c"], 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["N", "c", "2"], "+", "6"}], ")"}]}], "48"], 
       SubscriptBox["N", "A"]}]}], ",", 
     RowBox[{"dFdF", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["N", "c", "4"], "-", 
         RowBox[{"6", 
          SubsuperscriptBox["N", "c", "2"]}], "+", "18"}], 
        RowBox[{"96", 
         SubsuperscriptBox["N", "c", "2"]}]], 
       SubscriptBox["N", "A"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8339212603182793`*^9, 3.833921404112351*^9}, {
   3.83555198227514*^9, 3.835551990089555*^9}, 3.835552187275436*^9, 
   3.888353148113427*^9, {3.888353181666685*^9, 3.888353286829792*^9}, {
   3.895200454087306*^9, 3.895200456243649*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"99e54f89-23f8-40d9-8514-4e4f5a48a03e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]0", "=", 
   RowBox[{"\[Beta]", "[", "0", "]"}]}], ";", 
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"\[Beta]", "[", "1", "]"}]}], ";", 
  RowBox[{"\[Beta]2", "=", 
   RowBox[{"\[Beta]", "[", "2", "]"}]}], ";", 
  RowBox[{"\[Beta]3", "=", 
   RowBox[{"\[Beta]", "[", "3", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903296094091464*^9, 3.9032960995926533`*^9}, {
  3.9040704297121696`*^9, 3.904070440196306*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fefad45c-4e73-4aef-993b-1e20653a2c91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FormBox[
   OverscriptBox["MS", "_"],
   TraditionalForm], " ", "coupling", " ", "with", " ", 
  FormBox[
   RowBox[{"1", "/", 
    RowBox[{"\[Beta]", "(", "\[Alpha]", ")"}]}],
   TraditionalForm], " ", "expanded", " ", "to", " ", "fixed", " ", 
  "order"}]], "Subsubsection",
 CellChangeTimes->{{3.904070250021531*^9, 
  3.90407026934997*^9}},ExpressionUUID->"6d341470-a170-46ca-be4a-\
d08fafbac2b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lmL", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]0", "#"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Beta]0"}]], 
      FractionBox["\[Beta]1", "\[Beta]0"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]0", "#"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["#", 
       RowBox[{"2", "\[Beta]0"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Beta]2", "\[Beta]0"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[Beta]1", "\[Beta]0"], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["#", "2"], " "}], 
       RowBox[{"4", "\[Beta]0"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Beta]3", "\[Beta]0"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[Beta]1", "\[Beta]0"], ")"}], "3"], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Beta]1", " ", "\[Beta]2"}], 
            SuperscriptBox["\[Beta]0", "2"]], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["\[Beta]1", "\[Beta]0"], ")"}], "3"]}], ")"}]}]}], 
       ")"}]}]}], "&"}]}], ";", 
  RowBox[{
   RowBox[{"lmL", "[", "1", "]"}], "[", "\[Alpha]", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"lmL", "[", "1", "]"}], " ", "=", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Mu]", "/", "\[CapitalLambda]"}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9031808798239*^9, 3.9031809252849913`*^9}, {
   3.9031816824274197`*^9, 3.903181682785104*^9}, {3.903182893602014*^9, 
   3.9031828942224693`*^9}, {3.903183515382946*^9, 3.9031835365712233`*^9}, {
   3.903183819276441*^9, 3.9031838193351603`*^9}, {3.9031840535892963`*^9, 
   3.903184103749714*^9}, 3.903184230491477*^9, {3.903184407154256*^9, 
   3.903184429677259*^9}, {3.903184571018475*^9, 3.9031845717971277`*^9}, {
   3.903184619717701*^9, 3.903184620457571*^9}, 3.903290266405574*^9, {
   3.903290407853078*^9, 3.903290407931697*^9}, {3.903291831737067*^9, 
   3.9032918786204042`*^9}, 3.903292949241909*^9, {3.903296102642293*^9, 
   3.9032961282581587`*^9}, {3.903296488168145*^9, 3.9032965045929937`*^9}, {
   3.9032974967500343`*^9, 3.903297496839507*^9}, {3.9032975403444643`*^9, 
   3.903297540411628*^9}, 3.903298498222603*^9, 3.903387651054626*^9, {
   3.9034278613693132`*^9, 3.903427861503077*^9}, {3.903427927358176*^9, 
   3.903427928746443*^9}, {3.903981247972023*^9, 3.903981572086412*^9}, {
   3.903986458297104*^9, 3.903986577589189*^9}, 3.903986607639202*^9, {
   3.9040703122745247`*^9, 3.904070420181059*^9}, {3.9040704556657963`*^9, 
   3.904070461306838*^9}, {3.904070815290764*^9, 3.904070833026547*^9}, {
   3.9040741796090612`*^9, 3.9040741847065163`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"56741a71-4793-435f-a7b3-0ed022d937da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"betaFunc", "[", "1", "]"}], "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    FractionBox["1", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lmL", "[", "1", "]"}], "[", "\[Alpha]", "]"}], ",", 
       "\[Alpha]"}], "]"}]], "]"}]}], ";", 
  FractionBox[
   RowBox[{"-", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{
        RowBox[{"betaFunc", "[", "1", "]"}], "[", "\[Alpha]", "]"}], "]"}], 
      "/", 
      SuperscriptBox[
       RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "]"}]}], 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Denominator", "[", 
        RowBox[{
         RowBox[{"betaFunc", "[", "1", "]"}], "[", "\[Alpha]", "]"}], "]"}]}],
       "/", 
      SuperscriptBox[
       RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], ",", "\[Alpha]"}], 
    "]"}]]}]], "Input",
 CellChangeTimes->{{3.9032905226498737`*^9, 3.9032905459255857`*^9}, {
   3.903290605124556*^9, 3.903290675010743*^9}, {3.9032915686930428`*^9, 
   3.903291646998269*^9}, 3.903291990180376*^9, {3.903292702972295*^9, 
   3.903292740104124*^9}, 3.903292950066435*^9, {3.9033878522303247`*^9, 
   3.903387853870491*^9}, {3.903427865408762*^9, 3.903427875769022*^9}, 
   3.9034279299792013`*^9, {3.9039816273714857`*^9, 3.9039816386267757`*^9}, {
   3.904070514658826*^9, 3.90407051603192*^9}, {3.904070553599464*^9, 
   3.904070557411901*^9}, {3.904071237189883*^9, 3.9040712378539057`*^9}, 
   3.904074186164747*^9, {3.9050080608782797`*^9, 3.9050080887453747`*^9}, {
   3.9050081610600653`*^9, 3.905008196844767*^9}, {3.905008328808419*^9, 
   3.905008356461548*^9}, {3.905008425929244*^9, 3.905008437044505*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"07e409c5-b82b-4873-89da-fd475768cd74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], "==", 
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Alpha]", "2"]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"betaFunc", "[", "1", "]"}], "[", "\[Alpha]", "]"}], 
          "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ",", 
     "\[Alpha]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9032917152367887`*^9, 3.9032917475804358`*^9}, {
   3.903292392401186*^9, 3.903292465757704*^9}, 3.903427876508088*^9, {
   3.903981680181574*^9, 3.903981682741007*^9}, {3.903981763499536*^9, 
   3.90398176394635*^9}, {3.903981878523238*^9, 3.903981880534671*^9}, {
   3.903986250536716*^9, 3.903986279462379*^9}, {3.903986332381384*^9, 
   3.903986342857873*^9}, {3.903986864629635*^9, 3.903986873440024*^9}, {
   3.904070584392734*^9, 3.904070601156167*^9}, 3.905008421846545*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"34abd32d-0726-4f3e-9eca-1701caaaa08b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"betaList", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Beta]", "0"], ",", 
     SubscriptBox["\[Beta]", "1"], ",", 
     SubscriptBox["\[Beta]", "2"], ",", 
     SubscriptBox["\[Beta]", "3"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9040824138259373`*^9, 3.904082435455072*^9}, {
  3.904082469138351*^9, 3.904082469950678*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c95a2e1d-044a-405b-b102-75197f3c7fe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"InverseFunction", "[", 
     RowBox[{"lmL", "[", "1", "]"}], "]"}], "[", 
    RowBox[{"Log", "[", "\[Mu]", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "1", "]"}], "[", "\[Mu]", "]"}]}]], "Input",
 CellChangeTimes->{{3.904070744337996*^9, 3.904070790690618*^9}, 
   3.904074187204516*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"1e285ffb-96f2-496d-a099-9e5f4b457fb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Geometric coupling", "Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
   3.900053967889089*^9, 3.900053971868683*^9}, 3.9032908063563633`*^9, 
   3.903387029072179*^9},ExpressionUUID->"52abba2a-eb41-4c5e-ad8f-\
a84cbd20f408"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lmL", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]0", "#"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Beta]0"}]], 
      FractionBox["\[Beta]1", "\[Beta]0"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]0", "#"}], "]"}]}]}], "&"}]}], ";", " ", 
  RowBox[{
   RowBox[{"lmL", "[", "2", "]"}], "[", "\[Alpha]", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"lmL", "[", "2", "]"}], " ", "=", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Mu]", "/", "\[CapitalLambda]"}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9031808798239*^9, 3.9031809252849913`*^9}, {
   3.9031816824274197`*^9, 3.903181682785104*^9}, {3.903182893602014*^9, 
   3.9031828942224693`*^9}, {3.903183515382946*^9, 3.9031835365712233`*^9}, {
   3.903183819276441*^9, 3.9031838193351603`*^9}, {3.9031840535892963`*^9, 
   3.903184103749714*^9}, 3.903184230491477*^9, {3.903184407154256*^9, 
   3.903184429677259*^9}, {3.903184571018475*^9, 3.9031845717971277`*^9}, {
   3.903184619717701*^9, 3.903184620457571*^9}, 3.903290266405574*^9, {
   3.903290407853078*^9, 3.903290407931697*^9}, {3.903291831737067*^9, 
   3.9032918786204042`*^9}, 3.903292949241909*^9, {3.903296102642293*^9, 
   3.9032961282581587`*^9}, {3.903296488168145*^9, 3.9032965045929937`*^9}, {
   3.9032974967500343`*^9, 3.903297496839507*^9}, {3.9032975403444643`*^9, 
   3.903297540411628*^9}, 3.903298498222603*^9, {3.90338703220044*^9, 
   3.9033870418304167`*^9}, {3.903387586296939*^9, 3.903387605443696*^9}, {
   3.9033897968105507`*^9, 3.90338981077059*^9}, {3.903427911228945*^9, 
   3.903427913129498*^9}, {3.9040708086626368`*^9, 3.904070809579043*^9}, {
   3.904070858219841*^9, 3.9040708671533937`*^9}, {3.904074188332993*^9, 
   3.9040741905240602`*^9}, {3.904082404276184*^9, 3.9040824053690577`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"64df2a9a-7108-453e-bf13-b3835a4f85bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"betaFunc", "[", "2", "]"}], "[", "\[Alpha]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    FractionBox["1", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lmL", "[", "2", "]"}], "[", "\[Alpha]", "]"}], ",", 
       "\[Alpha]"}], "]"}]], "]"}]}], ";", 
  FractionBox[
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"betaFunc", "[", "2", "]"}], "[", "\[Alpha]", "]"}], "]"}], 
     "/", 
     RowBox[{"\[Beta]", "[", "0", "]"}]}], "]"}], 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", 
       RowBox[{
        RowBox[{"betaFunc", "[", "2", "]"}], "[", "\[Alpha]", "]"}], "]"}], 
      "/", 
      RowBox[{"\[Beta]", "[", "0", "]"}]}], ",", "\[Alpha]"}], 
    "]"}]]}]], "Input",
 CellChangeTimes->{{3.9032905226498737`*^9, 3.9032905459255857`*^9}, {
   3.903290605124556*^9, 3.903290675010743*^9}, {3.9032915686930428`*^9, 
   3.903291646998269*^9}, 3.903291990180376*^9, {3.903292702972295*^9, 
   3.903292740104124*^9}, 3.903292950066435*^9, {3.9033873941312313`*^9, 
   3.903387398113525*^9}, {3.903387464423976*^9, 3.903387482354802*^9}, {
   3.903387610495647*^9, 3.9033876154337797`*^9}, 3.903389905793158*^9, {
   3.903428254944601*^9, 3.903428263433825*^9}, {3.904070915125636*^9, 
   3.904070916669032*^9}, 3.904074191452982*^9, {3.905008479809885*^9, 
   3.905008482294262*^9}, 3.905017757206311*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ccd84187-6de2-4e0b-84e7-dc5a08a826e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Eta]", "[", "0", "]"}], ",", 
    RowBox[{"\[Eta]", "[", "1", "]"}], ",", 
    RowBox[{"\[Eta]", "[", "2", "]"}], ",", 
    RowBox[{"\[Eta]", "[", "3", "]"}]}], "}"}], "=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Alpha]", "2"]], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"betaFunc", "[", "2", "]"}], "[", "\[Alpha]", "]"}], "2"]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ",", 
    "\[Alpha]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9032917152367887`*^9, 3.9032917475804358`*^9}, {
   3.903292392401186*^9, 3.903292465757704*^9}, {3.903387409353271*^9, 
   3.903387436645381*^9}, {3.903387618764454*^9, 3.90338762123872*^9}, {
   3.903389938133045*^9, 3.903389938199685*^9}, {3.903428425351775*^9, 
   3.9034284747685738`*^9}, 3.905008483708776*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"85cec812-25ac-4352-bf62-81925520a96d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaList", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "[", "0", "]"}], ",", 
     RowBox[{"\[Eta]", "[", "1", "]"}], ",", 
     RowBox[{"\[Eta]", "[", "2", "]"}], ",", 
     RowBox[{"\[Eta]", "[", "3", "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
    SubscriptBox["\[Beta]", "j"]}]}]}]], "Input",
 CellChangeTimes->{{3.9040824138259373`*^9, 3.904082435455072*^9}, {
  3.904082469138351*^9, 3.904082520124484*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ba83c4bd-402e-4a24-a463-3ce6e33871dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       RowBox[{"ProductLog", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", "#", ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "b"}]], 
           RowBox[{"2", " ", "b"}]]}]}], "]"}]}]]}], "&"}]}], ";", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "2", "]"}], "[", "\[Mu]", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "\[Mu]", " ", "in", " ", "units", " ", "of", " ", "\[CapitalLambda]"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.890908040712247*^9, 3.8909080519459057`*^9}, {
   3.8909081068484383`*^9, 3.89090814106913*^9}, {3.8909082096657257`*^9, 
   3.890908227087893*^9}, {3.8909092525782824`*^9, 3.890909294078768*^9}, {
   3.890909347093052*^9, 3.890909371453846*^9}, 3.9033746530496607`*^9, {
   3.9033871906482964`*^9, 3.903387206229945*^9}, {3.903387269873187*^9, 
   3.903387321016452*^9}, {3.903387673114265*^9, 3.9033876805949593`*^9}, {
   3.90338980234529*^9, 3.903389807226893*^9}, {3.9040709335185413`*^9, 
   3.904070954093912*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"96c1078a-c366-429e-b705-e72cecbe52f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modified geometric coupling", "Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
   3.900053967889089*^9, 3.900053971868683*^9}, 
   3.9032908063563633`*^9},ExpressionUUID->"ea029bcb-434e-49b5-84e6-\
8e5814163b85"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lmL", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]0", "#"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Beta]0"}]], 
      FractionBox["\[Beta]1", "\[Beta]0"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]0", "#"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Beta]0"}]], 
      FractionBox["\[Beta]1", "\[Beta]0"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Beta]1", "\[Beta]0"], "#"}], ")"}], "2"]}]}], "&"}]}],
   ";", 
  RowBox[{
   RowBox[{"lmL", "[", "3", "]"}], "[", "\[Alpha]", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"lmL", "[", "3", "]"}], " ", "=", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Mu]", "/", "\[CapitalLambda]"}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9031808798239*^9, 3.9031809252849913`*^9}, {
   3.9031816824274197`*^9, 3.903181682785104*^9}, {3.903182893602014*^9, 
   3.9031828942224693`*^9}, {3.903183515382946*^9, 3.9031835365712233`*^9}, {
   3.903183819276441*^9, 3.9031838193351603`*^9}, {3.9031840535892963`*^9, 
   3.903184103749714*^9}, 3.903184230491477*^9, {3.903184407154256*^9, 
   3.903184429677259*^9}, {3.903184571018475*^9, 3.9031845717971277`*^9}, {
   3.903184619717701*^9, 3.903184620457571*^9}, 3.903290266405574*^9, {
   3.903290407853078*^9, 3.903290407931697*^9}, {3.903291831737067*^9, 
   3.9032918786204042`*^9}, 3.903292949241909*^9, {3.903296102642293*^9, 
   3.9032961282581587`*^9}, {3.903296488168145*^9, 3.9032965045929937`*^9}, {
   3.9032974967500343`*^9, 3.903297496839507*^9}, {3.9032975403444643`*^9, 
   3.903297540411628*^9}, 3.903298498222603*^9, 3.903387651054626*^9, {
   3.9034278613693132`*^9, 3.903427861503077*^9}, {3.903427927358176*^9, 
   3.903427928746443*^9}, {3.904070967472789*^9, 3.904070978245099*^9}, {
   3.904074192415574*^9, 3.904074193397903*^9}, {3.9042466196239233`*^9, 
   3.904246625781374*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b712bd94-8679-432b-8a91-8e23facd1c2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"betaFunc", "[", "3", "]"}], "[", "\[Alpha]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    FractionBox["1", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lmL", "[", "3", "]"}], "[", "\[Alpha]", "]"}], ",", 
       "\[Alpha]"}], "]"}]], "]"}]}], ";", 
  FractionBox[
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"betaFunc", "[", "3", "]"}], "[", "\[Alpha]", "]"}], "]"}], 
     "/", 
     SuperscriptBox[
      RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], "]"}], 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", 
       RowBox[{
        RowBox[{"betaFunc", "[", "3", "]"}], "[", "\[Alpha]", "]"}], "]"}], 
      "/", 
      SuperscriptBox[
       RowBox[{"\[Beta]", "[", "0", "]"}], "3"]}], ",", "\[Alpha]"}], 
    "]"}]]}]], "Input",
 CellChangeTimes->{{3.9032905226498737`*^9, 3.9032905459255857`*^9}, {
   3.903290605124556*^9, 3.903290675010743*^9}, {3.9032915686930428`*^9, 
   3.903291646998269*^9}, 3.903291990180376*^9, {3.903292702972295*^9, 
   3.903292740104124*^9}, 3.903292950066435*^9, {3.9033878522303247`*^9, 
   3.903387853870491*^9}, {3.903427865408762*^9, 3.903427875769022*^9}, 
   3.9034279299792013`*^9, {3.904070983767524*^9, 3.9040709853313417`*^9}, 
   3.904074194346076*^9, {3.9050085399427137`*^9, 3.905008541420034*^9}, 
   3.9050177688532352`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"f060ee44-b994-4b6f-97cf-056e17b076a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
    RowBox[{"\[Psi]", "[", "3", "]"}]}], "}"}], "=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Alpha]", "2"]], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"betaFunc", "[", "3", "]"}], "[", "\[Alpha]", "]"}], "2"]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ",", 
    "\[Alpha]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9032917152367887`*^9, 3.9032917475804358`*^9}, {
   3.903292392401186*^9, 3.903292465757704*^9}, 3.903427876508088*^9, 
   3.905008542205393*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"8c26dc0d-344e-4501-ae1e-07f0618ce8f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaList", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "3", "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
    SubscriptBox["\[Beta]", "j"]}]}]}]], "Input",
 CellChangeTimes->{{3.9040824138259373`*^9, 3.904082435455072*^9}, {
  3.904082469138351*^9, 3.904082537251494*^9}, {3.904082939375824*^9, 
  3.90408293943815*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d6721a45-cff7-4256-8d87-81b68401aef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"InverseFunction", "[", 
     RowBox[{"lmL", "[", "3", "]"}], "]"}], "[", 
    RowBox[{"Log", "[", "\[Mu]", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "3", "]"}], "[", "\[Mu]", "]"}]}]], "Input",
 CellChangeTimes->{{3.890908040712247*^9, 3.8909080519459057`*^9}, {
   3.8909081068484383`*^9, 3.89090814106913*^9}, {3.8909082096657257`*^9, 
   3.890908227087893*^9}, {3.8909092525782824`*^9, 3.890909294078768*^9}, {
   3.890909347093052*^9, 3.890909371453846*^9}, {3.9000547518241463`*^9, 
   3.9000547618584747`*^9}, {3.9000547941253853`*^9, 3.900054866951953*^9}, 
   3.900055376715097*^9, 3.900055702321535*^9, {3.900055779406825*^9, 
   3.9000557911243563`*^9}, 3.900055866228917*^9, {3.9030197100347643`*^9, 
   3.903019715776966*^9}, {3.9032902811201067`*^9, 3.903290300694256*^9}, 
   3.903291912779704*^9, {3.903292614791203*^9, 3.903292619167119*^9}, 
   3.903292864253824*^9, 3.903292951176592*^9, 3.903292984802524*^9, 
   3.903293456232074*^9, {3.903427880766713*^9, 3.903427880886743*^9}, {
   3.903428270083638*^9, 3.903428270637102*^9}, {3.90343201110842*^9, 
   3.9034320300814962`*^9}, 3.903432435431046*^9, {3.904071004654913*^9, 
   3.9040710197800293`*^9}, 3.9040741958590937`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"f681ce1c-fb89-4217-8f2a-e32ef5d45314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrices to convert ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "65f56e82-60d7-484a-80a1-b359b3294b02"],
 " scheme to geometric and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "176e7c97-6401-4cee-af6d-0eb669ab8a3e"],
 " schemes"
}], "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.895200282621353*^9, 3.8952003298785686`*^9}, {
  3.8958224391795197`*^9, 3.895822439179543*^9}, {3.903296718780047*^9, 
  3.903296727095046*^9}, {3.903428283821958*^9, 
  3.9034283517865963`*^9}},ExpressionUUID->"24ff7b0a-7b18-4e94-babc-\
3f7232d713c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delta2", "[", "1", "]"}], "=", "b"}], ";", 
  RowBox[{
   RowBox[{"delta2", "[", "2", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"delta2", "[", "3", "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.906058971396309*^9, 3.906059037428895*^9}, {
  3.9060591139867983`*^9, 3.906059134958323*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"feac937f-5442-4341-819a-f9dd2ccc606f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SchemeMx", "[", "1", "]"}], "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"SchemeMx", "[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904071069415597*^9, 3.904071092428874*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e4ebdc7d-bfef-4d37-9d1a-dddd6408dd70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SchemeMx", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]", "[", "2", "]"}], 
         RowBox[{"\[Beta]", "[", "0", "]"}]], "-", 
        FractionBox[
         RowBox[{"\[Eta]", "[", "2", "]"}], 
         RowBox[{"\[Eta]", "[", "0", "]"}]]}], ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]", "[", "3", "]"}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"\[Eta]", "[", "3", "]"}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Eta]", "[", "0", "]"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", "2", "]"}]}], 
         RowBox[{"\[Beta]", "[", "0", "]"}]], "-", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"\[Eta]", "[", "2", "]"}]}], 
         RowBox[{"\[Eta]", "[", "0", "]"}]]}], ",", "0", ",", "1"}], "}"}]}], 
    "}"}]}], ";", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"SchemeMx", "[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.890804122265827*^9, 3.890804127278099*^9}, {
   3.890804263989807*^9, 3.8908042746554413`*^9}, 3.890805664660461*^9, 
   3.895985161207735*^9, 3.903428495358227*^9, {3.9034285278528433`*^9, 
   3.903428532814233*^9}, {3.90407104503475*^9, 3.904071053543853*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d5df557e-a0f9-4e13-a506-e439aff028b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SchemeMx", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]", "[", "2", "]"}], 
         RowBox[{"\[Beta]", "[", "0", "]"}]], "-", 
        FractionBox[
         RowBox[{"\[Psi]", "[", "2", "]"}], 
         RowBox[{"\[Psi]", "[", "0", "]"}]]}], ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]", "[", "3", "]"}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"\[Psi]", "[", "3", "]"}], 
         RowBox[{"2", " ", 
          RowBox[{"\[Psi]", "[", "0", "]"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]", "[", "2", "]"}]}], 
         RowBox[{"\[Beta]", "[", "0", "]"}]], "-", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"\[Psi]", "[", "2", "]"}]}], 
         RowBox[{"\[Psi]", "[", "0", "]"}]]}], ",", "0", ",", "1"}], "}"}]}], 
    "}"}]}], ";", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"SchemeMx", "[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9034279623407927`*^9, 3.903428070407053*^9}, {
   3.9034281561343946`*^9, 3.903428183460581*^9}, {3.904071058452899*^9, 
   3.904071065619417*^9}, 3.9040711137987413`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"058e3c61-f72f-436f-acf7-911e5270a4bf"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"SchemeMx", "[", "w", "]"}], ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"a", "[", "k", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9056946556504498`*^9, 3.9056947272734957`*^9}, {
  3.906112088069159*^9, 3.906112132142035*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"28c73fb7-c699-4fcf-84ed-40069be72dbe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalon strength", "Subsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 3.890733072868454*^9}, {
  3.90416618776018*^9, 
  3.904166198642557*^9}},ExpressionUUID->"8e6d7abb-dd7d-4d7b-b82a-\
9d5473fbcfed"],

Cell[BoxData[
 RowBox[{"V0", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.906111928212826*^9, 3.906111929987591*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1a4f27ef-483b-4c05-b63c-6b02e5997632"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V0", "[", "s_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fK", "[", 
       RowBox[{"k", ",", "s"}], "]"}], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "b"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "k", "+", "b"}], "]"}]], 
      FractionBox[
       RowBox[{"1", "+", "k"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "k"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904166208955001*^9, 3.904166215227241*^9}, {
   3.904166343733985*^9, 3.904166370178668*^9}, {3.905008591534863*^9, 
   3.9050085936960382`*^9}, 3.9060588003896027`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"043c3dab-29bc-417a-a8cf-23ded1a0c0ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V2", "[", "s_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fK", "[", 
        RowBox[{"k", ",", "s"}], "]"}], 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "b"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "k", "+", "b"}], "]"}]], 
       FractionBox[
        RowBox[{"1", "+", "k"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "k"]]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"what", " ", "if", " ", "we", " ", 
    RowBox[{"didn", "'"}], "t", " ", "know", " ", 
    SubscriptBox["f", "3"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", ".", "e", "."}], ",", " ", 
       SubscriptBox["a", "3"]}], ")"}], "?"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.904166208955001*^9, 3.904166215227241*^9}, {
   3.904166343733985*^9, 3.904166370178668*^9}, {3.905006790940278*^9, 
   3.905006818910611*^9}, {3.905008597006323*^9, 3.9050085997365437`*^9}, {
   3.905011199964136*^9, 3.905011208818994*^9}, 3.906058803289929*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"1d01bc7c-8cef-4ee0-bd33-72d0a19791cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"errV0", "[", "s_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"V0", "[", "s", "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"fK", "[", 
      RowBox[{"3", ",", "s"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "b"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "3", "+", "b"}], "]"}]], 
   FractionBox[
    RowBox[{"1", "+", "3"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "3"]]}]}]], "Input",
 CellChangeTimes->{{3.9043332943062*^9, 3.9043333377985687`*^9}, {
   3.904333369305089*^9, 3.9043333976851273`*^9}, {3.90500686002026*^9, 
   3.905006868216132*^9}, 3.9050086380718*^9, 3.9060588101843367`*^9, {
   3.906059180084775*^9, 3.906059180867799*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e71418cb-4909-4b31-a7a8-03abb80cab61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"errV2", "[", "s_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"V2", "[", "s", "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"fK", "[", 
      RowBox[{"2", ",", "s"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "b"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "2", "+", "b"}], "]"}]], 
   FractionBox[
    RowBox[{"1", "+", "2"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "2"]]}]}]], "Input",
 CellChangeTimes->{{3.9043332943062*^9, 3.9043333377985687`*^9}, {
   3.904333369305089*^9, 3.9043333976851273`*^9}, {3.90500687241693*^9, 
   3.90500689498757*^9}, 3.905008645079014*^9, 3.906058813501625*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"dca1a98d-f673-4e7c-9910-455b1f57eb15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"QF", "[", "0", "]"}], ",", 
    RowBox[{"QF", "[", "1", "]"}], ",", 
    RowBox[{"QF", "[", "2", "]"}], ",", 
    RowBox[{"QF", "[", "3", "]"}]}], "}"}], "=", 
  RowBox[{"FullSimplify", "@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "l"], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "l", "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", "1"}], "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904166453557995*^9, 3.904166472649786*^9}, 
   3.904166509142353*^9, {3.904200608894554*^9, 3.90420063655177*^9}, {
   3.904200724439268*^9, 3.904200757535378*^9}, {3.904213306684622*^9, 
   3.904213323663329*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e609621b-405a-46e0-b709-d7eee858eebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"0", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V0", "[", "s", "]"}], 
   RowBox[{"QF", "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952317852171307`*^9, 3.895231829457309*^9}, 
   3.904213330298362*^9, {3.904213385984273*^9, 3.904213386814109*^9}, 
   3.90500867226657*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"906e3a4a-2c40-457b-832e-fecc459280cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"1", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V0", "[", "s", "]"}], 
   RowBox[{"QF", "[", "1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952317852171307`*^9, 3.895231858974224*^9}, 
   3.904213331582635*^9, {3.904213378263714*^9, 3.904213378592978*^9}, 
   3.905008673195616*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"661cc2a9-39f0-4a5c-9082-0fa7c93690cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"2", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V0", "[", "s", "]"}], 
   RowBox[{"QF", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952317852171307`*^9, 3.8952318643150263`*^9}, 
   3.904213333433897*^9, {3.904213373567514*^9, 3.904213373787635*^9}, 
   3.905008673890296*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"fa59137a-dbac-4cee-8cd5-8e98957c68ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"3", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V0", "[", "s", "]"}], 
   RowBox[{"QF", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952317852171307`*^9, 3.8952318669350967`*^9}, {
   3.90421333493472*^9, 3.904213364500107*^9}, 3.90500867460608*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"4615792f-c946-45c3-9f61-6ca5f69179d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient relations", "Subsection",
 CellChangeTimes->{{3.903428638411237*^9, 3.903428646482185*^9}, 
   3.904160294969585*^9},ExpressionUUID->"c3dbdba4-40d2-4602-bfb2-\
f62f17a16e14"],

Cell[CellGroupData[{

Cell[TextData[{
 "Convert ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["r",
  FontSlant->"Italic"],
 ") scheme to ",
 StyleBox["F",
  FontSlant->"Italic"],
 "(",
 StyleBox["r",
  FontSlant->"Italic"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 
  3.8355518041350393`*^9}},ExpressionUUID->"12238ecf-4563-4d03-848f-\
13a4e8df6171"],

Cell[TextData[{
 "This formula is the same as the one for the pure renormalon sequence, i.e., \
the ",
 Cell[BoxData[
  StyleBox[
   SubscriptBox["f", "k"],
   FontSlant->"Italic"]],
  CellChangeTimes->{{3.8766701852049923`*^9, 3.876670195932832*^9}},
  ExpressionUUID->"e85e2337-a110-4370-9989-0b5fdf252cf2"],
 " are to ",
 Cell[BoxData[
  SubscriptBox["v", "k"]],
  CellChangeTimes->{{3.8766701852049923`*^9, 3.876670195932832*^9}},
  FontSlant->"Italic",ExpressionUUID->
  "cb31d1b5-f863-4eec-bd55-91999f87dc05"],
 " as the ",
 Cell[BoxData[
  SuperscriptBox[
   StyleBox[
    SubscriptBox["r", "k"],
    FontSlant->"Italic"], "\[Prime]",
   MultilineFunction->None]],
  CellChangeTimes->{{3.8766701852049923`*^9, 3.876670195932832*^9}},
  ExpressionUUID->"d975e9df-a681-4f85-a7d7-de7431d9a101"],
 " are to the ",
 Cell[BoxData[
  StyleBox[
   SubscriptBox["r", "k"],
   FontSlant->"Italic"]],
  CellChangeTimes->{{3.8766701852049923`*^9, 3.876670195932832*^9}},
  ExpressionUUID->"c06ad110-b04b-4338-83eb-14346e623847"],
 " in the pole mass paper [",
 StyleBox[ButtonBox["Phys.\[NonBreakingSpace]Rev.\[NonBreakingSpace]D",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://inspirehep.net/literature/1643281"], None},
  ButtonNote->"https://inspirehep.net/literature/1643281"],
  FontSlant->"Italic"],
 ButtonBox[" ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://inspirehep.net/literature/1643281"], None},
  ButtonNote->"https://inspirehep.net/literature/1643281"],
 StyleBox[ButtonBox["97",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://inspirehep.net/literature/1643281"], None},
  ButtonNote->"https://inspirehep.net/literature/1643281"],
  FontWeight->"Bold"],
 ButtonBox[" (2018) 034503",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://inspirehep.net/literature/1643281"], None},
  ButtonNote->"https://inspirehep.net/literature/1643281"],
 "]."
}], "Item",
 CellChangeTimes->{{3.876665982062993*^9, 3.876665982391713*^9}, {
  3.8766660858217773`*^9, 3.876666135717795*^9}, {3.8766699433809423`*^9, 
  3.8766700034867353`*^9}, {3.876670063593207*^9, 3.876670129483625*^9}, {
  3.876670204679625*^9, 3.87667028332625*^9}, {3.905006924374528*^9, 
  3.9050069300737667`*^9}, {3.905006990950283*^9, 3.905007016718032*^9}, {
  3.905007391559986*^9, 3.905007395352091*^9}, {3.905007482782422*^9, 
  3.9050074895711737`*^9}, {3.905007553784156*^9, 
  3.9050075537876387`*^9}},ExpressionUUID->"766ec8a3-4f61-41a3-b847-\
199babd585d6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SubscriptBox["f", "k"],
   FontSlant->"Italic"], "=", 
  RowBox[{
   StyleBox[
    SubscriptBox["v", "k"],
    FontSlant->"Italic"], "-", 
   RowBox[{"2", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "k"], 
     RowBox[{
      StyleBox["j",
       FontSlant->"Italic"], " ", 
      SubscriptBox[
       StyleBox["v",
        FontSlant->"Italic"], 
       RowBox[{
        StyleBox["j",
         FontSlant->"Italic"], "-", "1"}]], 
      SubscriptBox["\[Beta]", 
       RowBox[{
        StyleBox["k",
         FontSlant->"Italic"], "-", 
        StyleBox["j",
         FontSlant->"Italic"]}]]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.835589391543483*^9, 3.835589522684167*^9}, {
  3.83558955603911*^9, 3.835589575867379*^9}, {3.835589629296411*^9, 
  3.835589650862485*^9}, {3.835589716911317*^9, 3.835589717260408*^9}, {
  3.835589757426508*^9, 3.8355898352850122`*^9}, {3.835590118254119*^9, 
  3.835590118324472*^9}, {3.895200776337427*^9, 
  3.895200814852261*^9}},ExpressionUUID->"65128bfd-d9a8-437d-ba97-\
e74ef104581b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", "k", "]"}], "-", 
   RowBox[{"2", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "k"], 
     RowBox[{"j", " ", 
      RowBox[{"v", "[", 
       RowBox[{"j", "-", "1"}], "]"}], 
      RowBox[{"\[Beta]", "[", 
       RowBox[{"k", "-", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.835589391543483*^9, 3.835589522684167*^9}, {
  3.83558955603911*^9, 3.835589575867379*^9}, {3.835589629296411*^9, 
  3.835589650862485*^9}, {3.835589716911317*^9, 3.835589717260408*^9}, {
  3.835589757426508*^9, 3.8355898352850122`*^9}, {3.835590118254119*^9, 
  3.835590118324472*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"995db74b-4afd-4734-95cd-10cfa32885bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Convert ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["q",
  FontSlant->"Italic"],
 ") scheme to ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["r",
  FontSlant->"Italic"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550211064727*^9}, {
  3.835551809800395*^9, 3.8355518170510073`*^9}, {3.835590828183467*^9, 
  3.835590878638587*^9}, {3.835590969910932*^9, 3.835590976774557*^9}, {
  3.835591012310684*^9, 3.835591082126439*^9}, {3.835591156724133*^9, 
  3.835591224126178*^9}, {3.835591311667492*^9, 
  3.835591315555133*^9}},ExpressionUUID->"8cb9c79c-f86d-4188-8b18-\
0f236cbdd879"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SubscriptBox[
    StyleBox["v",
     FontSlant->"Italic"], "k"],
   FontSlant->"Italic"], "=", 
  RowBox[{
   StyleBox[
    SubscriptBox[
     StyleBox["a",
      FontSlant->"Italic"], "k"],
    FontSlant->"Italic"], " ", "+", " ", 
   RowBox[{"2", 
    SubscriptBox["\[ScriptL]", "1"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       StyleBox["j",
        FontSlant->"Italic"], "=", "1"}], 
      StyleBox["k",
       FontSlant->"Italic"]], 
     RowBox[{
      StyleBox["j",
       FontSlant->"Italic"], " ", 
      SubscriptBox[
       StyleBox["a",
        FontSlant->"Italic"], 
       RowBox[{
        StyleBox["j",
         FontSlant->"Italic"], 
        StyleBox["-",
         FontSlant->"Plain"], 
        StyleBox["1",
         FontSlant->"Plain"]}]], 
      SubscriptBox["\[Beta]", 
       RowBox[{
        StyleBox["k",
         FontSlant->"Italic"], "-", 
        StyleBox["j",
         FontSlant->"Italic"]}]]}]}]}], " ", "+", " ", 
   RowBox[{"4", 
    SubscriptBox["\[Beta]", "0"], 
    SubscriptBox["\[ScriptL]", "2"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], 
      RowBox[{"k", "-", "1"}]], 
     RowBox[{
      SubscriptBox[
       StyleBox["d",
        FontSlant->"Italic"], 
       RowBox[{
        StyleBox["j",
         FontSlant->"Italic"], ",", 
        StyleBox["k",
         FontSlant->"Italic"]}]], " ", 
      SubscriptBox[
       StyleBox["a",
        FontSlant->"Italic"], 
       RowBox[{
        StyleBox["j",
         FontSlant->"Italic"], "-", "1"}]], 
      SubscriptBox["\[Beta]", 
       RowBox[{
        StyleBox["k",
         FontSlant->"Italic"], "-", "1", "-", 
        StyleBox["j",
         FontSlant->"Italic"]}]]}]}]}], " ", "+", " ", 
   RowBox[{"8", 
    SubsuperscriptBox["\[Beta]", "0", "2"], 
    SubscriptBox["\[ScriptL]", "3"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       StyleBox["j",
        FontSlant->"Italic"], "=", "1"}], 
      RowBox[{
       StyleBox["k",
        FontSlant->"Italic"], "-", "2"}]], 
     RowBox[{
      SubscriptBox[
       StyleBox["e",
        FontSlant->"Italic"], 
       RowBox[{"j", ",", "k"}]], " ", 
      RowBox[{
       StyleBox["a",
        FontSlant->"Italic"], "[", 
       RowBox[{
        StyleBox["j",
         FontSlant->"Italic"], "-", "1"}], "]"}], 
      RowBox[{"\[Beta]", "[", 
       RowBox[{
        StyleBox["k",
         FontSlant->"Italic"], "-", "2", "-", 
        StyleBox["j",
         FontSlant->"Italic"]}], "]"}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.835591299756976*^9, {3.8952008237872133`*^9, 3.895200827047514*^9}, {
   3.895200869162507*^9, 3.8952010276129932`*^9}, {3.895201067388092*^9, 
   3.8952011487480803`*^9}, {3.895201205885579*^9, 3.895201206243932*^9}, 
   3.895982137886612*^9, {3.8959821735482063`*^9, 3.895982201805767*^9}, {
   3.895982265674556*^9, 3.895982272188938*^9}, {3.895985351597741*^9, 
   3.8959853545497503`*^9}},
 FontFamily->"Source Code Pro",
 FontWeight->"Regular",ExpressionUUID->"596f737a-ef8d-429f-854b-c36a3485fb7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptL]", "1"], "=", 
   SubscriptBox["\[Gamma]", "EM"]}], ",", " ", 
  RowBox[{
   SubscriptBox["\[ScriptL]", "2"], "=", 
   RowBox[{
    SubsuperscriptBox["\[Gamma]", "EM", "2"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[Zeta]", "2"]}]}]}], ",", " ", 
  RowBox[{
   SubscriptBox["\[ScriptL]", "3"], "=", 
   RowBox[{
    SubsuperscriptBox["\[Gamma]", "EM", "3"], "+", 
    RowBox[{
     FractionBox["3", "2"], 
     SubscriptBox["\[Zeta]", "2"], 
     SubscriptBox["\[Gamma]", "EM"]}], "+", 
    RowBox[{"2", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ",", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Fourier", " ", "transforms", " ", "of", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"\[Mu]", "/", "q"}], "]"}], "n"]}], ",", " ", 
    RowBox[{
     RowBox[{"followed", " ", "by", " ", "\[Mu]"}], "=", 
     RowBox[{"1", "/", "r"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["d", 
    RowBox[{"1", ",", "2"}]], "=", "1"}], ",", " ", 
  RowBox[{
   SubscriptBox["d", 
    RowBox[{"1", ",", "3"}]], "=", "3"}], ",", 
  RowBox[{
   SubscriptBox["d", 
    RowBox[{"2", ",", "3"}]], "=", 
   FractionBox["5", "2"]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["e", 
    RowBox[{"1", ",", "3"}]], "=", "1"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.835591323939271*^9, 3.83559141009016*^9}, {
   3.875323530121071*^9, 3.875323532062442*^9}, {3.895982129424242*^9, 
   3.895982275241997*^9}, {3.895985374966198*^9, 3.8959854349051323`*^9}, 
   3.903387093423809*^9},ExpressionUUID->"290f5a41-022e-4606-b368-\
0f79b0f6fb84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "0", "]"}], ":=", 
  RowBox[{"a", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.835589959390307*^9, 3.835589965770453*^9}, {
  3.8355900214762993`*^9, 3.835590026765644*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ef016a96-42ef-46c3-8616-bc3e51529c4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"a", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "0", "]"}], 
    RowBox[{"\[ScriptL]", "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.835589968202064*^9, 3.835589995401746*^9}, {
   3.835590061819582*^9, 3.835590063510168*^9}, {3.895201164799049*^9, 
   3.8952011659444027`*^9}, {3.89520149608593*^9, 3.895201497091612*^9}, {
   3.895202024149386*^9, 3.895202024837957*^9}, 3.8952209768128433`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"444aef19-8c46-4243-bcac-293b12f5cf9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "2", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"a", "[", "1", "]"}], 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}], 
    RowBox[{"\[ScriptL]", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "2"], 
    RowBox[{"\[ScriptL]", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.835590002882065*^9, 3.835590010867106*^9}, {
  3.835590067584414*^9, 3.8355902189360857`*^9}, {3.8370147480006447`*^9, 
  3.837014748133636*^9}, {3.895201261388859*^9, 3.8952012873476057`*^9}, {
  3.895201500302333*^9, 3.895201524385249*^9}, {3.895201897386519*^9, 
  3.895201900965725*^9}, {3.8952019618247757`*^9, 3.8952019618863907`*^9}, {
  3.8952020323598127`*^9, 3.8952020330036297`*^9}, {3.895220977607212*^9, 
  3.895220978321656*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"2ddf6d31-8106-4cd3-a735-b66726ef2a62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "3", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"a", "[", "2", "]"}], 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"a", "[", "1", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}], 
    RowBox[{"\[ScriptL]", "[", "1", "]"}]}], "+", 
   RowBox[{"3", 
    RowBox[{"a", "[", "1", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "2"], 
    RowBox[{"\[ScriptL]", "[", "2", "]"}]}], "+", 
   RowBox[{"10", 
    RowBox[{"a", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "1", "]"}], 
    RowBox[{"\[ScriptL]", "[", "2", "]"}]}], "+", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "3"], 
    RowBox[{"\[ScriptL]", "[", "3", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833873095528438*^9, 3.833873556458859*^9}, {
   3.833873587645268*^9, 3.8338736555961447`*^9}, {3.833873762508286*^9, 
   3.833873777495447*^9}, {3.833874003360136*^9, 3.833874011170672*^9}, {
   3.833874311990994*^9, 3.833874311998323*^9}, 3.8338743602108393`*^9, {
   3.833874395121378*^9, 3.833874395126377*^9}, {3.833874537860841*^9, 
   3.83387457169141*^9}, {3.835589932801243*^9, 3.8355899331149187`*^9}, {
   3.835590243424807*^9, 3.8355905481735497`*^9}, {3.895201330970245*^9, 
   3.89520139894551*^9}, {3.895201547738014*^9, 3.89520168648245*^9}, {
   3.895201716954789*^9, 3.895201732275281*^9}, {3.895201771859573*^9, 
   3.895201783051774*^9}, {3.895201818184244*^9, 3.895201822950173*^9}, {
   3.895201941066308*^9, 3.8952019666886387`*^9}, {3.895202013520957*^9, 
   3.895202037662977*^9}, {3.895220979006011*^9, 3.8952209811603823`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5b37acdd-586b-48c8-b2b1-e5d90032d356"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptL]", "[", "1", "]"}], "=", 
   SubscriptBox["\[Gamma]", "EM"]}], ";"}]], "Input",
 CellChangeTimes->{{3.895201857292766*^9, 3.8952018725782833`*^9}, {
   3.895201905348225*^9, 3.895201912412114*^9}, {3.89520197072366*^9, 
   3.895201978579586*^9}, 3.8952209742380543`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"eb473215-3c3f-412d-b196-b278c08b5a0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptL]", "[", "2", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Gamma]", "EM", "2"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Zeta", "[", "2", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895201857292766*^9, 3.8952018725782833`*^9}, {
   3.895201905348225*^9, 3.8952019241413*^9}, 3.89520212246194*^9, 
   3.895220975118075*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"d80cd138-21e0-4c8f-8136-429f69b72f12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptL]", "[", "3", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Gamma]", "EM", "3"], "+", 
    RowBox[{
     FractionBox["3", "2"], 
     RowBox[{"Zeta", "[", "2", "]"}], 
     SubscriptBox["\[Gamma]", "EM"]}], " ", "+", 
    RowBox[{"2", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895201857292766*^9, 3.8952018725782833`*^9}, {
   3.895201905348225*^9, 3.895201926747141*^9}, 3.895201991025844*^9, 
   3.895202124314168*^9, 3.895220976012635*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"bccf5adf-9085-49d3-9090-991ad4e31b49"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Running coefficients", "Subsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 
  3.890733072868454*^9}},ExpressionUUID->"0a201cce-88de-4956-a358-\
04ec5eb86da2"],

Cell["same set of equations used three times", "Text",
 CellChangeTimes->{{3.8952027668900414`*^9, 
  3.8952027819042873`*^9}},ExpressionUUID->"79fbafd0-9f03-4fec-97d4-\
2e0a6ab5ee77"],

Cell[CellGroupData[{

Cell["Static energy in momentum space", "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 3.890733072868454*^9}, {
  3.8907331651022663`*^9, 
  3.8907331725224524`*^9}},ExpressionUUID->"03c1fbc2-be33-40c4-8ee1-\
332a5b9539bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"0", ",", "s_"}], "]"}], ":=", 
  RowBox[{"a", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017827333112*^9}, 3.837017870020206*^9, 
   3.837017997625457*^9, {3.876670504397625*^9, 3.876670504845847*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"8dc12cca-80b5-467c-bd31-0e54b68d2d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"1", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"a", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "0", "]"}], 
    RowBox[{"Log", "[", "s", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.837017857535182*^9}, {3.83701789727169*^9, 
  3.837017916728072*^9}, {3.837017999804884*^9, 3.83701803278828*^9}, {
  3.8370201427241163`*^9, 3.837020158877079*^9}, {3.876670506945197*^9, 
  3.876670507100052*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5997bbbb-9c23-4178-b54e-b5f46b3b39a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"2", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"a", "[", "1", "]"}], 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", "s", "]"}]}], "+", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.8370178530459337`*^9}, {3.837017922453321*^9, 
  3.837017967880591*^9}, {3.83701800374649*^9, 3.837018005599819*^9}, {
  3.8370180365828753`*^9, 3.837018041854917*^9}, {3.837018094519957*^9, 
  3.8370181041986628`*^9}, {3.8370182199895067`*^9, 3.837018221136766*^9}, {
  3.837020164364297*^9, 3.837020177550415*^9}, {3.876670509319153*^9, 
  3.876670509477439*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"db7e62e7-f69e-4f44-a17e-d4d60cbc3ed6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"3", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "+", 
   RowBox[{"3", 
    RowBox[{"a", "[", "2", "]"}], 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "0", "]"}], 
      RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}], 
          RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "2", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"10", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       SuperscriptBox[
        RowBox[{"Log", "[", "s", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"\[Beta]", "[", "0", "]"}], 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017847142953*^9}, 3.837018007480335*^9, {
   3.837018046176567*^9, 3.837018067005121*^9}, {3.837018349793939*^9, 
   3.837018392542416*^9}, {3.837018440789603*^9, 3.837018551796733*^9}, {
   3.837020180340604*^9, 3.8370202490108147`*^9}, {3.876670511765582*^9, 
   3.876670554746211*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"21535314-6488-42f3-95cc-770e9d5cce96"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Static energy in position space", "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 3.890733072868454*^9}, {
  3.8907331651022663`*^9, 
  3.890733184570346*^9}},ExpressionUUID->"578c3b92-ef13-448f-81c7-\
7717bc288661"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"0", ",", "s_"}], "]"}], ":=", 
  RowBox[{"v", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017827333112*^9}, 3.837017870020206*^9, 
   3.837017997625457*^9, {3.876670504397625*^9, 3.876670504845847*^9}, {
   3.890733199044053*^9, 3.890733200514494*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"06188afd-6c2d-4afb-9541-36609ef43aa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"1", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", "1", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"v", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "0", "]"}], 
    RowBox[{"Log", "[", "s", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.837017857535182*^9}, {3.83701789727169*^9, 
  3.837017916728072*^9}, {3.837017999804884*^9, 3.83701803278828*^9}, {
  3.8370201427241163`*^9, 3.837020158877079*^9}, {3.876670506945197*^9, 
  3.876670507100052*^9}, {3.8907332014061737`*^9, 3.890733203109022*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0382259b-4d8c-49ce-9984-930a2ef096cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"2", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", "2", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"v", "[", "1", "]"}], 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{
       RowBox[{"v", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", "s", "]"}]}], "+", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.8370178530459337`*^9}, {3.837017922453321*^9, 
  3.837017967880591*^9}, {3.83701800374649*^9, 3.837018005599819*^9}, {
  3.8370180365828753`*^9, 3.837018041854917*^9}, {3.837018094519957*^9, 
  3.8370181041986628`*^9}, {3.8370182199895067`*^9, 3.837018221136766*^9}, {
  3.837020164364297*^9, 3.837020177550415*^9}, {3.876670509319153*^9, 
  3.876670509477439*^9}, {3.8907332038531933`*^9, 3.89073320709093*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"5bd8b8e6-a833-4942-b55b-e016277eced3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"3", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v", "[", "3", "]"}], "+", 
   RowBox[{"3", 
    RowBox[{"v", "[", "2", "]"}], 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "0", "]"}], 
      RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}], 
          RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "2", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"10", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       SuperscriptBox[
        RowBox[{"Log", "[", "s", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"\[Beta]", "[", "0", "]"}], 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017847142953*^9}, 3.837018007480335*^9, {
   3.837018046176567*^9, 3.837018067005121*^9}, {3.837018349793939*^9, 
   3.837018392542416*^9}, {3.837018440789603*^9, 3.837018551796733*^9}, {
   3.837020180340604*^9, 3.8370202490108147`*^9}, {3.876670511765582*^9, 
   3.876670554746211*^9}, {3.890733207886017*^9, 3.890733211205282*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"89adf19c-0b76-460e-8cac-bf5401a06a6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Static force", "Subsubsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 3.890733072868454*^9}, {
  3.8907331651022663`*^9, 
  3.890733189324548*^9}},ExpressionUUID->"729d7b9c-9043-425b-a1ee-\
e103a96929e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"0", ",", "s_"}], "]"}], ":=", 
  RowBox[{"f", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017827333112*^9}, 3.837017870020206*^9, 
   3.837017997625457*^9, {3.876670504397625*^9, 3.876670504845847*^9}, {
   3.890733217630554*^9, 3.8907332204068947`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7637526a-fc2f-4aa5-95ff-c5fe43ca9923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"1", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "1", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"f", "[", "0", "]"}], 
    RowBox[{"\[Beta]", "[", "0", "]"}], 
    RowBox[{"Log", "[", "s", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.837017857535182*^9}, {3.83701789727169*^9, 
  3.837017916728072*^9}, {3.837017999804884*^9, 3.83701803278828*^9}, {
  3.8370201427241163`*^9, 3.837020158877079*^9}, {3.876670506945197*^9, 
  3.876670507100052*^9}, {3.890733221326857*^9, 3.890733222804276*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"5cd56e4a-33fe-44c3-8f39-4ad8fcf3e0c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"2", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "2", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"f", "[", "1", "]"}], 
       RowBox[{"\[Beta]", "[", "0", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", "s", "]"}]}], "+", 
   RowBox[{
    RowBox[{"f", "[", "0", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.8370178530459337`*^9}, {3.837017922453321*^9, 
  3.837017967880591*^9}, {3.83701800374649*^9, 3.837018005599819*^9}, {
  3.8370180365828753`*^9, 3.837018041854917*^9}, {3.837018094519957*^9, 
  3.8370181041986628`*^9}, {3.8370182199895067`*^9, 3.837018221136766*^9}, {
  3.837020164364297*^9, 3.837020177550415*^9}, {3.876670509319153*^9, 
  3.876670509477439*^9}, {3.890733223569337*^9, 3.890733226589114*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"72ea8fff-5973-4503-bdeb-ea40933e6ac8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"3", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "3", "]"}], "+", 
   RowBox[{"3", 
    RowBox[{"f", "[", "2", "]"}], 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "0", "]"}], 
      RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}], 
          RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"f", "[", "0", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Beta]", "[", "2", "]"}], 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"10", 
       RowBox[{"\[Beta]", "[", "0", "]"}], 
       RowBox[{"\[Beta]", "[", "1", "]"}], 
       SuperscriptBox[
        RowBox[{"Log", "[", "s", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"\[Beta]", "[", "0", "]"}], 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017847142953*^9}, 3.837018007480335*^9, {
   3.837018046176567*^9, 3.837018067005121*^9}, {3.837018349793939*^9, 
   3.837018392542416*^9}, {3.837018440789603*^9, 3.837018551796733*^9}, {
   3.837020180340604*^9, 3.8370202490108147`*^9}, {3.876670511765582*^9, 
   3.876670554746211*^9}, {3.8907332273421583`*^9, 3.8907332311233997`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"14a9fe5e-e7e0-4223-b4a7-a4097808e2df"],

Cell[TextData[{
 "for ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "b1990b4b-1f93-47a1-9f44-8a242b276cf9"],
 " scheme"
}], "Text",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.8907330667872887`*^9, 3.890733072868454*^9}, {
  3.8907331651022663`*^9, 3.890733189324548*^9}, {3.906058624090517*^9, 
  3.906058629346648*^9}, {3.906059307225363*^9, 
  3.906059317724931*^9}},ExpressionUUID->"3fb8bdf3-13bc-4516-8b8f-\
6bbcbb1b7a98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fK", "[", 
   RowBox[{"0", ",", "s_"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"0", ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017827333112*^9}, 3.837017870020206*^9, 
   3.837017997625457*^9, {3.876670504397625*^9, 3.876670504845847*^9}, {
   3.890733217630554*^9, 3.8907332204068947`*^9}, {3.906058645503875*^9, 
   3.906058667573927*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"0b51f049-b274-42fe-a168-08a1a74f5973"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fK", "[", 
   RowBox[{"1", ",", "s_"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"1", ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.837017857535182*^9}, {3.83701789727169*^9, 
  3.837017916728072*^9}, {3.837017999804884*^9, 3.83701803278828*^9}, {
  3.8370201427241163`*^9, 3.837020158877079*^9}, {3.876670506945197*^9, 
  3.876670507100052*^9}, {3.890733221326857*^9, 3.890733222804276*^9}, {
  3.906058648235427*^9, 3.906058679407703*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"8ce56a83-7e7f-4376-b430-95bb8e171b6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fK", "[", 
   RowBox[{"2", ",", "s_"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"2", ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
  3.837017812681913*^9, 3.8370178530459337`*^9}, {3.837017922453321*^9, 
  3.837017967880591*^9}, {3.83701800374649*^9, 3.837018005599819*^9}, {
  3.8370180365828753`*^9, 3.837018041854917*^9}, {3.837018094519957*^9, 
  3.8370181041986628`*^9}, {3.8370182199895067`*^9, 3.837018221136766*^9}, {
  3.837020164364297*^9, 3.837020177550415*^9}, {3.876670509319153*^9, 
  3.876670509477439*^9}, {3.890733223569337*^9, 3.890733226589114*^9}, {
  3.9060586520897417`*^9, 3.906058683802876*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"58de0c2a-cf13-481c-be48-9ec7ec3e5cee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fK", "[", 
   RowBox[{"3", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "s"}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]", "[", "2", "]"}], 
    RowBox[{"f", "[", 
     RowBox[{"0", ",", "s"}], "]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"set", " ", 
      RowBox[{"\[Delta]", "[", "2", "]"}], " ", "to", " ", 
      RowBox[{"delta2", "[", "w", "]"}], " ", "in", " ", "loops", " ", "over",
       " ", "scheme"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8370177595941553`*^9, 3.837017782022987*^9}, {
   3.837017812681913*^9, 3.837017847142953*^9}, 3.837018007480335*^9, {
   3.837018046176567*^9, 3.837018067005121*^9}, {3.837018349793939*^9, 
   3.837018392542416*^9}, {3.837018440789603*^9, 3.837018551796733*^9}, {
   3.837020180340604*^9, 3.8370202490108147`*^9}, {3.876670511765582*^9, 
   3.876670554746211*^9}, {3.8907332273421583`*^9, 3.8907332311233997`*^9}, {
   3.906058657089272*^9, 3.9060586936902447`*^9}, {3.906058768940197*^9, 
   3.906058768945177*^9}, {3.906058845230241*^9, 3.9060588621553183`*^9}, {
   3.906059336606161*^9, 3.906059356166381*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"49ebf144-97e2-4d5b-9784-d639355dd383"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients from Perturbation Theory", "Section",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, {
  3.835550298136779*^9, 3.8355503132075787`*^9}, {3.8355504014175653`*^9, 
  3.835550456043173*^9}, {3.835551779905387*^9, 3.8355517890216846`*^9}, {
  3.875257297269359*^9, 3.8752573114660807`*^9}, {3.895981539302367*^9, 
  3.895981547865601*^9}},ExpressionUUID->"6ccf51c4-d3f0-4bcc-8b12-\
49c8def2366b"],

Cell[TextData[{
 "Notation: use [n] for abstract quantities and subscripts for the results of \
explicit calculations, e.g., \[Beta][0] vs. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "0"], TraditionalForm]],ExpressionUUID->
  "2ab37fa1-40e5-4a3c-a566-44bcc07ab57c"],
 " or a[0] vs. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "0"], TraditionalForm]],ExpressionUUID->
  "a0ad46a1-0cec-419e-98a2-37481296e363"],
 "."
}], "Item",
 CellChangeTimes->{{3.876665982062993*^9, 3.876665982391713*^9}, {
  3.8766660858217773`*^9, 3.876666135717795*^9}, {3.8766699433809423`*^9, 
  3.8766700034867353`*^9}, {3.890883827459228*^9, 
  3.8908838278174677`*^9}},ExpressionUUID->"2ce378db-3978-409e-90ea-\
c747805471c8"],

Cell[CellGroupData[{

Cell["Numbers appearing in perturbative coefficients", "Subsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
  3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
  3.835552026602797*^9}, {3.895200282621353*^9, 3.8952003298785686`*^9}, {
  3.895200384833164*^9, 
  3.8952004295955067`*^9}},ExpressionUUID->"f70d3276-ee8f-4092-b829-\
1ee536daa4ed"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   SubscriptBox["s", "6"], "=", 
   RowBox[{
    SubscriptBox["\[Zeta]", 
     RowBox[{"5", ",", "1"}]], "+", 
    RowBox[{"Zeta", "[", "6", "]"}]}]}],
  FontSize->12]], "Text",
 CellChangeTimes->{{3.905719501059957*^9, 
  3.905719539644864*^9}},ExpressionUUID->"62cb6ef2-0d79-409a-b0b3-\
666600d79ad9"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["s", "6"], "=", 
  RowBox[{"<<", "zeta51.m", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Zeta]", 
       RowBox[{"5", ",", "1"}]], " ", "takes", " ", "a", " ", "long", " ", 
      "time", " ", "to", " ", "compute"}], ",", " ", 
     RowBox[{
     "so", " ", "evaluate", " ", "it", " ", "numerically", " ", 
      "elsewhere"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.83555129778146*^9, 3.835551332885577*^9, {3.905702204435869*^9, 
   3.905702229837227*^9}, {3.905702353895258*^9, 3.9057023771068153`*^9}, {
   3.905719351544652*^9, 3.905719368733882*^9}, {3.905719429108799*^9, 
   3.9057194324804173`*^9}, {3.905773574797242*^9, 3.905773582756853*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"84883fc3-8b40-4ba1-b5fb-2e5592b8248e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "EM"], "=", "EulerGamma"}], ";"}]], "Input",
 CellChangeTimes->{{3.895042348161869*^9, 3.895042354914236*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"165bf1cc-0eae-4aa1-9fe4-4dd43bdea76e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"PolyLog", "[", 
    RowBox[{"n", ",", 
     FractionBox["1", "2"]}], "]"}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"Log", "[", "2", "]"}]}], ")"}], "n"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"n", "+", "1"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.833921478185712*^9, 3.8339215626522923`*^9}, {
   3.833921640596195*^9, 3.83392166266796*^9}, {3.8355511525330067`*^9, 
   3.8355511597528057`*^9}, 3.903291052436005*^9, {3.9057196054566813`*^9, 
   3.905719676813429*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"27b5087b-c429-4c36-8c9c-cc5a6f79f225"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", " ", "function"}], ",", " ", 
  RowBox[{
   OverscriptBox["MS", "_"], " ", "scheme"}]}]], "Subsection",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550119128509*^9}, {
  3.875323581036249*^9, 3.8753235830192738`*^9}, {3.8959859448928947`*^9, 
  3.8959859684560947`*^9}},
 FontFamily->"Source Sans Pro",
 FontWeight->"Regular",ExpressionUUID->"9bf18449-5ab1-4357-85c1-138a7ddb7937"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["d\[Alpha]", "s"], "dt"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["\[Alpha]", "s"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       StyleBox["l",
        FontSlant->"Italic"], "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SubscriptBox["\[Beta]", "l"], 
      SubsuperscriptBox["\[Alpha]", "s", 
       RowBox[{"l", "+", "1"}]]}]}]}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Beta]", "0"], 
        SubsuperscriptBox["\[Alpha]", "s", "2"]}], "+", 
       RowBox[{
        SubscriptBox["\[Beta]", "1"], 
        SubsuperscriptBox["\[Alpha]", "s", "3"]}], "+", 
       RowBox[{
        SubscriptBox["\[Beta]", "2"], 
        SubsuperscriptBox["\[Alpha]", "s", "4"]}], "+"}], " ", "..."}], 
     ")"}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.875323586499681*^9, 3.875323753820498*^9}, {
  3.888348905483596*^9, 3.88834905823845*^9}, {3.895200675615571*^9, 
  3.8952007012068644`*^9}},ExpressionUUID->"5dac3988-0f25-49e5-90ac-\
1d5b246e35e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "0"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["11", "3"], 
       SubscriptBox["C", "A"]}], "-", 
      RowBox[{
       FractionBox["4", "3"], 
       SubscriptBox["T", "f"], 
       SubscriptBox["n", "f"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8355498270004787`*^9, 3.835549834261612*^9}, {
   3.835550238914233*^9, 3.835550242138178*^9}, 3.83701914980827*^9, {
   3.888348893045204*^9, 3.888348901265807*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"571006ae-1e51-4bfa-9e3d-eb76a3d0bfe6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "1"], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["34", "3"], 
       SubsuperscriptBox["C", "A", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["20", "3"], 
          SubscriptBox["C", "A"]}], "+", 
         RowBox[{"4", 
          SubscriptBox["C", "F"]}]}], ")"}], 
       SubscriptBox["T", "f"], 
       SubscriptBox["n", "f"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8355498270004787`*^9, 3.8355498484482718`*^9}, {
  3.8355502466520243`*^9, 3.83555025028192*^9}, {3.837016161289529*^9, 
  3.837016255511273*^9}, {3.8370165087312593`*^9, 3.837016508732101*^9}, {
  3.8883490721330957`*^9, 3.8883490895857887`*^9}, {3.8883506508290577`*^9, 
  3.888350652789238*^9}, {3.888351343744787*^9, 3.888351355825861*^9}, {
  3.888351916000429*^9, 3.888351921184507*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"b81ed8db-e373-4bf2-8a6e-8f550edd7e33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   OverscriptBox["MS", "_"], " ", "*)"}], " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "2"], "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["2857", "54"], 
        SubsuperscriptBox["C", "A", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1415", "27"], 
           SubsuperscriptBox["C", "A", "2"]}], "+", 
          RowBox[{
           FractionBox["205", "9"], 
           SubscriptBox["C", "A"], 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"2", 
           SubsuperscriptBox["C", "F", "2"]}]}], ")"}], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["158", "27"], 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{
           FractionBox["44", "9"], 
           SubscriptBox["C", "F"]}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "2"]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8355498270004787`*^9, 3.8355498484482718`*^9}, {
   3.8355502466520243`*^9, 3.83555025028192*^9}, 3.83701613045695*^9, {
   3.837016272097354*^9, 3.8370162989762*^9}, {3.837016459505522*^9, 
   3.837016550663384*^9}, {3.876666143870111*^9, 3.8766661638517303`*^9}, {
   3.8883491197292957`*^9, 3.888349151853891*^9}, {3.888350680586635*^9, 
   3.88835079118546*^9}, {3.888389226675126*^9, 3.888389232114966*^9}, {
   3.888389271754796*^9, 3.8883892885424147`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"fa43924d-df23-4b28-a203-67a8e1382645"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   OverscriptBox["MS", "_"], " ", "*)"}], " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "3"], "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "4"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["150653", "486"], "-", 
          RowBox[{
           FractionBox["44", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubsuperscriptBox["C", "A", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["80", "9"], "-", 
          RowBox[{
           FractionBox["704", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        FractionBox["dAdA", 
         SubscriptBox["N", "A"]]}], "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["39143", "81"], "-", 
          RowBox[{
           FractionBox["136", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubsuperscriptBox["C", "A", "3"], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["7073", "243"], "-", 
          RowBox[{
           FractionBox["656", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubsuperscriptBox["C", "A", "2"], 
        SubscriptBox["C", "F"], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["4204", "27"], "-", 
          RowBox[{
           FractionBox["352", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubscriptBox["C", "A"], 
        SubsuperscriptBox["C", "F", "2"], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "+", 
       RowBox[{"46", 
        SubsuperscriptBox["C", "F", "3"], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["512", "9"], "-", 
          RowBox[{
           FractionBox["1664", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        FractionBox["dFdA", 
         SubscriptBox["N", "A"]], " ", 
        SubscriptBox["n", "f"]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["7930", "81"], "+", 
          RowBox[{
           FractionBox["224", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubsuperscriptBox["C", "A", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["17152", "243"], "+", 
          RowBox[{
           FractionBox["448", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubscriptBox["C", "A"], 
        SubscriptBox["C", "F"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "2"]}], "\[IndentingNewLine]", 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1352", "27"], "-", 
          RowBox[{
           FractionBox["704", "9"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SubsuperscriptBox["C", "F", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["424", "243"], 
        SubscriptBox["C", "A"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "3"]}], "+", 
       RowBox[{
        FractionBox["1232", "243"], 
        SubscriptBox["C", "F"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["T", "f"], 
           SubscriptBox["n", "f"]}], ")"}], "3"]}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["704", "9"], "-", 
          RowBox[{
           FractionBox["512", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        FractionBox["dFdF", 
         SubscriptBox["N", "A"]], " ", 
        SubsuperscriptBox["n", "f", "2"]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8355498270004787`*^9, 3.8355498484482718`*^9}, {
   3.8355502466520243`*^9, 3.83555025028192*^9}, 3.83701613045695*^9, {
   3.837016272097354*^9, 3.8370162989762*^9}, {3.837016459505522*^9, 
   3.837016550663384*^9}, {3.876666143870111*^9, 3.876666183310001*^9}, {
   3.88834913358392*^9, 3.888349161096176*^9}, {3.888351266324795*^9, 
   3.8883513243201923`*^9}, {3.888351394642151*^9, 3.888351515457754*^9}, {
   3.8883515564219103`*^9, 3.888351781842202*^9}, {3.888351902171907*^9, 
   3.8883519104250383`*^9}, {3.888351995549295*^9, 3.888352018114287*^9}, {
   3.888352052097035*^9, 3.888352082585438*^9}, {3.888352120327248*^9, 
   3.888352120832321*^9}, {3.888352153868321*^9, 3.888352156088707*^9}, {
   3.888352289470831*^9, 3.888352453005525*^9}, {3.8883525890117292`*^9, 
   3.888352590110137*^9}, {3.8883526433146963`*^9, 3.888352945884574*^9}, {
   3.8883529883401833`*^9, 3.888353037098418*^9}, 3.8883534140525217`*^9, {
   3.888389476863658*^9, 3.888389481176464*^9}, {3.888389543900646*^9, 
   3.888389572040546*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"d6b5a7e6-818a-418c-90e7-3e8f0b8a8b78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Explicit results for ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["q",
  FontSlant->"Italic"],
 "), ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "bc9176c7-2e50-4300-9828-c6e9ef27c77a"],
 " scheme, \[Mu] in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], "(", "\[Mu]", ")"}], TraditionalForm]],
  ExpressionUUID->"ecfe88ed-071b-4151-9996-d3a1a76027fe"],
 " set to ",
 StyleBox["q",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, {
   3.835550298136779*^9, 3.8355503132075787`*^9}, {3.8355504014175653`*^9, 
   3.835550456043173*^9}, {3.835551589519547*^9, 3.835551603984583*^9}, {
   3.835551718462255*^9, 3.8355517258177767`*^9}, {3.835552125635233*^9, 
   3.835552128490321*^9}, 3.8907333106031923`*^9, {3.895043750305225*^9, 
   3.8950437529065027`*^9}, {3.8959815502647057`*^9, 
   3.895981559573969*^9}},ExpressionUUID->"55008319-1b70-4ea4-bc4b-\
f27e3511edff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"V", "[", "q", "]"}],
   FontSize->14,
   FontSlant->"Italic"], 
  StyleBox["=",
   FontSize->14], 
  RowBox[{
   StyleBox[
    FractionBox[
     StyleBox[
      RowBox[{"4", "\[Pi]"}],
      FontSize->14], 
     SuperscriptBox[
      StyleBox["q",
       FontSlant->"Italic"], "2"]],
    FontSize->14], 
   RowBox[{
    StyleBox[
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       StyleBox["l",
        FontSlant->"Italic"], "=", "0"}], "\[Infinity]"],
     FontSize->14], 
    RowBox[{
     SubscriptBox[
      StyleBox["a",
       FontSlant->"Italic"], 
      StyleBox["l",
       FontSlant->"Italic"]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]", "s"], "[", 
        StyleBox["q",
         FontSlant->"Italic"], "]"}], ")"}], 
      RowBox[{"l", "+", "1"}]]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.835591299756976*^9, {3.875257372039336*^9, 3.875257528097073*^9}, {
   3.8752576622106247`*^9, 3.875257687849272*^9}, {3.87525776803977*^9, 
   3.875257773204384*^9}, 3.876670316004752*^9, {3.888349419974544*^9, 
   3.888349641303043*^9}, {3.895202805886341*^9, 3.8952029239092817`*^9}},
 FontFamily->"Source Code Pro",
 FontWeight->"Regular",ExpressionUUID->"426aab6c-5ed8-4981-bb2e-29ffd8e90bf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "0"], "=", " ", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.83701540028614*^9, 3.83701540530333*^9}, {
  3.837015664500299*^9, 3.8370156649899883`*^9}, {3.876670447853002*^9, 
  3.8766704517297993`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5c424e9e-a75d-498e-9aa5-a3cdea528aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "1"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["31", "9"], 
       SubscriptBox["C", "A"]}], "-", 
      RowBox[{
       FractionBox["20", "9"], 
       SubscriptBox["T", "f"], " ", 
       SubscriptBox["n", "f"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833878411498785*^9, 3.833878416318748*^9}, {
   3.833878487922702*^9, 3.8338785246207113`*^9}, {3.833879254272983*^9, 
   3.833879254907352*^9}, {3.83387935952619*^9, 3.833879394489395*^9}, {
   3.833879789303013*^9, 3.8338798111299963`*^9}, {3.83387987533741*^9, 
   3.8338798764672213`*^9}, 3.833880384465704*^9, 3.833880522689575*^9, {
   3.833916976128962*^9, 3.833916999527273*^9}, 3.835552079847344*^9, 
   3.8370165087406597`*^9, {3.876670457445986*^9, 3.876670461861614*^9}, {
   3.888349659053776*^9, 3.888349668405418*^9}, {3.8883889856935387`*^9, 
   3.888388988672554*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"66b27523-298f-42c2-899c-051e9ad289aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "2"], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["4343", "162"], "+", 
         RowBox[{"4", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "4"], "4"], "+", 
         RowBox[{
          FractionBox["22", "3"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SubsuperscriptBox["C", "A", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1798", "81"], "+", 
            RowBox[{
             FractionBox["56", "3"], 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
          SubscriptBox["C", "A"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["55", "3"], "-", 
            RowBox[{"16", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
          SubscriptBox["C", "F"]}]}], ")"}], 
       SubscriptBox["T", "f"], 
       SubscriptBox["n", "f"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["20", "9"], 
         SubscriptBox["T", "f"], " ", 
         SubscriptBox["n", "f"]}], ")"}], "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833878533107203*^9, 3.833878772233206*^9}, {
   3.833879269311172*^9, 3.833879279220375*^9}, {3.833879416456468*^9, 
   3.83387941645924*^9}, {3.833879668378902*^9, 3.83387967795714*^9}, {
   3.833879805569118*^9, 3.833879836302495*^9}, {3.833879882363665*^9, 
   3.8338798953272038`*^9}, {3.833880394455781*^9, 3.833880395541894*^9}, 
   3.833880469160112*^9, {3.833880514958848*^9, 3.833880518015546*^9}, {
   3.833880948552334*^9, 3.8338809593477383`*^9}, 3.83388109401618*^9, {
   3.8339171789283733`*^9, 3.833917214311141*^9}, 3.835552082525832*^9, {
   3.837016508744178*^9, 3.837016508745235*^9}, {3.876670465141464*^9, 
   3.876670469899953*^9}, {3.8883496971715603`*^9, 3.888349720911213*^9}, 
   3.888349806509609*^9, 3.888388656097292*^9, 3.8883890213048964`*^9, {
   3.88876473737668*^9, 3.8887647546684513`*^9}, {3.8887782438286877`*^9, 
   3.888778279854477*^9}, {3.895985843733068*^9, 3.89598584773864*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"1805c28b-92e1-4c37-9420-bd4ea1f00a0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "3"], "=", 
   RowBox[{
    SubscriptBox["a", GridBox[{
       {"3", "us"}
      }]], " ", "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "3"]], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["385645", "2916"], "+", 
          RowBox[{
           FractionBox["584", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           FractionBox["1927", "6"], 
           RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
          RowBox[{
           FractionBox["143", "2"], 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"144", 
           SubscriptBox["s", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["953", "54"], "-", 
             RowBox[{
              FractionBox["175", "2"], 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["922", "9"], "-", 
                RowBox[{
                 FractionBox["217", "3"], 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{
              FractionBox["584", "3"], 
              RowBox[{"alpha", "[", "4", "]"}]}]}], ")"}], 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1349", "270"], "-", 
             RowBox[{
              FractionBox["20", "9"], 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{
              FractionBox["40", "9"], 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{
           FractionBox["4621", "3024"], 
           SuperscriptBox["\[Pi]", "6"]}]}], ")"}], 
        SubsuperscriptBox["C", "A", "3"]}], "+", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["7432", "9"], "-", 
          RowBox[{
           FractionBox["6616", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["14752", "3"], "-", 
             RowBox[{"3472", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"4736", 
           RowBox[{"alpha", "[", "4", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "156"}], "+", 
             RowBox[{
              FractionBox["560", "3"], 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              FractionBox["496", "3"], 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], 
           FractionBox["1511", "45"]}]}], ")"}], 
        SuperscriptBox["\[Pi]", "2"], " ", 
        FractionBox["dFdA", 
         SubscriptBox["N", "A"]]}], "-", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["58747", "486"], "+", 
             RowBox[{"356", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{
              FractionBox["1091", "6"], 
              RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
             RowBox[{
              FractionBox["57", "2"], 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"48", 
              SubscriptBox["s", "6"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["17", "27"], "-", 
                RowBox[{
                 FractionBox["19", "3"], 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{
                 FractionBox["4", "3"], 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"14", 
                 RowBox[{"Log", "[", "2", "]"}], 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"32", 
                 RowBox[{"alpha", "[", "4", "]"}]}]}], ")"}], 
              SuperscriptBox["\[Pi]", "2"]}], "+", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["157", "54"], "+", 
                RowBox[{
                 FractionBox["5", "9"], 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}], 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{
              FractionBox["761", "2520"], 
              SuperscriptBox["\[Pi]", "6"]}]}], ")"}], 
           SubsuperscriptBox["C", "A", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["71281", "162"], "-", 
             RowBox[{"264", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"80", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], 
           SubscriptBox["C", "A"], " ", 
           SubscriptBox["C", "F"]}], "-", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["286", "9"], "+", 
             RowBox[{
              FractionBox["296", "3"], 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"160", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], 
           SubsuperscriptBox["C", "F", "2"]}]}], ")"}], 
        SubscriptBox["T", "f"], 
        SubscriptBox["n", "f"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1264", "9"], "-", 
          RowBox[{
           FractionBox["976", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"32", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"21", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["184", "3"], "-", 
             RowBox[{
              FractionBox["32", "3"], 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"32", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], 
           FractionBox["10", "3"]}]}], ")"}], 
        SuperscriptBox["\[Pi]", "2"], 
        SubscriptBox["n", "f"], 
        FractionBox["dFdF", 
         SubscriptBox["N", "A"]]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["12541", "243"], "+", 
             RowBox[{
              FractionBox["368", "3"], 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              FractionBox["64", "135"], 
              SuperscriptBox["\[Pi]", "4"]}]}], ")"}], 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["14002", "81"], "-", 
             RowBox[{
              FractionBox["416", "3"], 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
           SubscriptBox["C", "F"]}]}], ")"}], 
        SubsuperscriptBox["T", "f", "2"], 
        SubsuperscriptBox["n", "f", "2"]}], "-", "\[IndentingNewLine]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["20", "9"], 
          SubscriptBox["T", "f"], " ", 
          SubscriptBox["n", "f"]}], ")"}], "3"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833880968368003*^9, 3.833880971110024*^9}, 
   3.833881005909503*^9, {3.8338810803104973`*^9, 3.833881083414255*^9}, {
   3.8338811404144583`*^9, 3.8338811405133963`*^9}, {3.8338815243823843`*^9, 
   3.8338816241775417`*^9}, {3.833881677733045*^9, 3.8338817314288483`*^9}, {
   3.833881780770329*^9, 3.833882039415606*^9}, {3.833910456427478*^9, 
   3.833910505679657*^9}, {3.833910539930004*^9, 3.833910606365975*^9}, {
   3.833910793960945*^9, 3.833910812937025*^9}, {3.833910959924692*^9, 
   3.8339109668392057`*^9}, {3.8339169102894297`*^9, 3.833916912042939*^9}, {
   3.833917297408149*^9, 3.833917302737495*^9}, {3.833917893363102*^9, 
   3.833917986204796*^9}, {3.833918035186677*^9, 3.83391807742516*^9}, {
   3.83391811840704*^9, 3.833918389808518*^9}, {3.833918438093224*^9, 
   3.833918451218075*^9}, {3.833918488931231*^9, 3.8339184967933893`*^9}, {
   3.833918539417802*^9, 3.833918565622558*^9}, {3.833918639638591*^9, 
   3.833918672429452*^9}, {3.833918706899948*^9, 3.833918735243335*^9}, {
   3.833918770665339*^9, 3.8339189005622683`*^9}, {3.833918937919834*^9, 
   3.8339189726701717`*^9}, {3.8339190101919003`*^9, 3.833919084577819*^9}, 
   3.833919162010557*^9, {3.833919321999877*^9, 3.8339193248718233`*^9}, {
   3.833919385938718*^9, 3.833919394710079*^9}, {3.8339194883982*^9, 
   3.8339194914666653`*^9}, {3.833919541012229*^9, 3.833919564025587*^9}, {
   3.8339195948177967`*^9, 3.833919711874539*^9}, {3.833919771716391*^9, 
   3.8339198665746737`*^9}, {3.833919902436935*^9, 3.833919917477605*^9}, 
   3.8339199529395933`*^9, {3.833919990465271*^9, 3.833920103917829*^9}, {
   3.833920265194722*^9, 3.833920271817609*^9}, {3.833920349813195*^9, 
   3.8339204349677*^9}, {3.833920468671575*^9, 3.833920672651012*^9}, {
   3.833920720907135*^9, 3.833920807869012*^9}, {3.835551079064302*^9, 
   3.835551138535688*^9}, 3.8355520912325077`*^9, {3.837016508750204*^9, 
   3.837016508755294*^9}, 3.837019568191545*^9, {3.876670475849641*^9, 
   3.876670481339768*^9}, {3.888349813168124*^9, 3.8883498200209503`*^9}, {
   3.888349856094483*^9, 3.8883499010848923`*^9}, 3.8883890084199753`*^9, {
   3.888761391497093*^9, 3.888761412898514*^9}, {3.88876468876633*^9, 
   3.888764692885952*^9}, {3.888766711037779*^9, 3.888766714658615*^9}, {
   3.8887668820918503`*^9, 3.888766883163342*^9}, {3.888767732607209*^9, 
   3.8887677407400618`*^9}, {3.88876780628718*^9, 3.888767820166757*^9}, {
   3.888768660496703*^9, 3.888768669994828*^9}, {3.888768886367004*^9, 
   3.888768902591058*^9}, {3.8887692179422407`*^9, 3.8887692278054323`*^9}, {
   3.888769309422378*^9, 3.888769389906764*^9}, {3.888769878849959*^9, 
   3.8887698806299057`*^9}, {3.88877015047922*^9, 3.888770154180901*^9}, {
   3.888771300359424*^9, 3.888771364565563*^9}, {3.888771405293734*^9, 
   3.888771428732307*^9}, {3.8887779904659452`*^9, 3.888778068281245*^9}, {
   3.888778232814707*^9, 3.888778235957053*^9}, {3.888778431367293*^9, 
   3.88877843141016*^9}, {3.8887791391921377`*^9, 3.888779165425349*^9}, {
   3.890731472827565*^9, 3.890731480227363*^9}, 3.890731599960178*^9, 
   3.890731673152727*^9, {3.8908180875238743`*^9, 3.89081811282425*^9}, 
   3.8908181544102383`*^9, {3.89088618036143*^9, 3.890886182610156*^9}, {
   3.895985537093961*^9, 3.8959855780768757`*^9}, {3.903291057584996*^9, 
   3.903291059841408*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"2980edc1-066b-4180-835c-d109536d2c17"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", GridBox[{
      {"3", "us"}
     }]], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "3"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["16", "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          SubscriptBox["C", "A"], "rV"}], "]"}], "+", 
        SubscriptBox["\[Gamma]", "EM"], "-", 
        FractionBox["5", "6"]}], ")"}], 
      SuperscriptBox["\[Pi]", "2"], 
      SubsuperscriptBox["C", "A", "3"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890731490739812*^9, 3.890731574733631*^9}, 
   3.890731606281122*^9, {3.8907316624199677`*^9, 3.890731664945572*^9}, {
   3.890735080676735*^9, 3.890735086447453*^9}, {3.890818103285122*^9, 
   3.890818143194311*^9}, {3.890885844986854*^9, 3.890885872572904*^9}, {
   3.890886187825615*^9, 3.890886188037735*^9}, 3.9032997560798693`*^9, {
   3.904909202188696*^9, 3.9049092101127462`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"c97323d3-8bdb-4a4a-9ce2-d344d029ae07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    SubscriptBox["a", GridBox[{
       {"3", "us"}
      }]], "/.", 
    RowBox[{
     SubscriptBox["C", "A"], "\[Rule]", "3"}]}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.890731490739812*^9, 3.890731574733631*^9}, 
   3.890731606281122*^9, {3.8907316624199677`*^9, 3.890731664945572*^9}, {
   3.890735080676735*^9, 3.890735086447453*^9}, {3.890818103285122*^9, 
   3.890818143194311*^9}, {3.8908187634632473`*^9, 3.890818787344385*^9}, {
   3.8908188928407297`*^9, 3.890818899368*^9}, {3.890819458423828*^9, 
   3.890819534454678*^9}, 3.8950424837132397`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"0424ad1e-43c4-40c2-8f58-20223e188073"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check with literature", "Subsection",
 CellChangeTimes->{{3.8959912372935266`*^9, 3.895991251397377*^9}, {
  3.904071566806518*^9, 
  3.904071570759842*^9}},ExpressionUUID->"44ecaeec-90fc-42ee-b9e7-\
b8a7614541d5"],

Cell[CellGroupData[{

Cell["Specialize to SU(3) with three flavors", "Subsubsection",
 CellChangeTimes->{{3.8908066420678596`*^9, 3.890806660038464*^9}, {
  3.895982019611693*^9, 3.895982030688492*^9}, {3.8959861227433434`*^9, 
  3.8959861277998238`*^9}},ExpressionUUID->"e7cf8e1d-8dd2-4ac5-864e-\
3f7a43003daa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "0", "]"}], ",", 
     RowBox[{"a", "[", "1", "]"}], ",", 
     RowBox[{"a", "[", "2", "]"}], ",", 
     RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", "0"], ",", 
        SubscriptBox["a", "1"], ",", 
        SubscriptBox["a", "2"], ",", 
        SubscriptBox["a", "3"]}], "}"}], "/.", "SUNc"}], ")"}], "/.", 
    RowBox[{
     SubscriptBox["N", "c"], "->", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895986008432526*^9, 3.8959860498946247`*^9}, {
   3.8959860848459597`*^9, 3.895986134513935*^9}, 3.895986218816935*^9, {
   3.90407069771177*^9, 3.904070700928834*^9}, {3.904071581002056*^9, 
   3.904071597595106*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"1b3ec7d6-cbea-4527-aea1-c5600952e31a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
     RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Beta]", "0"], ",", 
        SubscriptBox["\[Beta]", "1"], ",", 
        SubscriptBox["\[Beta]", "2"], ",", 
        SubscriptBox["\[Beta]", "3"]}], "}"}], "/.", "SUNc"}], ")"}], "/.", 
    RowBox[{
     SubscriptBox["N", "c"], "->", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895986008432526*^9, 3.8959860498946247`*^9}, {
   3.8959860848459597`*^9, 3.895986134513935*^9}, 3.895986218816935*^9, {
   3.8959863266247187`*^9, 3.895986350879272*^9}, {3.904070703958909*^9, 
   3.904070706243101*^9}, {3.9040716057709827`*^9, 3.904071609266638*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"96dec646-b74b-44a2-812b-f8a38ff0acd4"],

Cell[TextData[{
 "Garcia i Tormo\[CloseCurlyQuote]s review ",
 ButtonBox["arXiv:1307.2238",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://inspirehep.net/literature/1643281"], None},
  ButtonNote->"https://inspirehep.net/literature/1643281"],
 " [",
 StyleBox["Mod. Phys. Lett. A",
  FontSlant->"Italic"],
 " ",
 StyleBox["28",
  FontWeight->"Bold"],
 " (2013) 1330028] quotes\n\t",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "1"], TraditionalForm]],ExpressionUUID->
  "f7a9fbb6-f578-4adc-8405-a38eb050dd06"],
 "= 23.032 \[Minus] 1.8807 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "7250e2f1-164e-4498-be9b-bbeb6a429a79"],
 ",\n\t",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "2"], TraditionalForm]],ExpressionUUID->
  "adf88e5f-27a4-459e-99e0-61bd023eeeb2"],
 "= 1396.3 \[Minus] 192.9 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "72d8e799-4a44-453d-8f01-d4a075fb4ebb"],
 " + 4.9993 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", "f", "2"], TraditionalForm]],ExpressionUUID->
  "d6b421b3-3f6b-4479-a4b2-f973053950ae"],
 ",\n\t",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "3"], TraditionalForm]],ExpressionUUID->
  "1dae87c5-d36a-4ce6-a2c0-4eb8dd3dc86f"],
 "= 108654.0 \[Minus]21905.2 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "e97c986d-3d75-4aec-b496-51cb6d9dcf5a"],
 " + 1284.69 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", "f", "2"], TraditionalForm]],ExpressionUUID->
  "b3e5f3df-c448-4e09-8510-2f08308a8ffb"],
 " \[Minus]  20.6009 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", "f", "3"], TraditionalForm]],ExpressionUUID->
  "e48dc66a-29bf-451d-9988-ebc3c6057c31"],
 "."
}], "Text",
 CellChangeTimes->{{3.890884116292495*^9, 3.890884128391616*^9}, {
  3.8908841713725023`*^9, 3.8908844943973017`*^9}, {3.890884736909009*^9, 
  3.890884768840437*^9}, {3.905007682788085*^9, 3.905007682792791*^9}, {
  3.9050106213394938`*^9, 3.9050106236640053`*^9}, {3.9050115220427227`*^9, 
  3.905011522685687*^9}, {3.9050115556873493`*^9, 
  3.905011593363887*^9}},ExpressionUUID->"1fab6370-dc0a-4346-a9cb-\
58a2a690e154"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], "i"], 
       RowBox[{"v", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{"rV", "->", 
     FractionBox["2", "3"]}]}], "//", "N"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.895986235764739*^9, 3.89598625462386*^9}, {
   3.8959862926687202`*^9, 3.895986292736545*^9}, 3.895986437304895*^9, {
   3.905011362448812*^9, 3.905011376756794*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b08162e8-63fa-4584-bd63-b6b49dfa801b"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Analysis", " ", "of", " ", "All", "  ", "Schemes"}]}]], "Chapter",
 CellChangeTimes->{{3.903433647494802*^9, 3.903433649653829*^9}, {
  3.903434534063792*^9, 3.9034345439746103`*^9}, {3.9040706508405657`*^9, 
  3.904070654510757*^9}},ExpressionUUID->"691ce0fc-695d-4cb5-b4f9-\
533798677686"],

Cell["Specialize to SU(3) with three flavors", "Text",
 CellChangeTimes->{{3.8908066420678596`*^9, 3.890806660038464*^9}, {
  3.895982019611693*^9, 3.895982030688492*^9}, {3.8959861227433434`*^9, 
  3.8959861277998238`*^9}},ExpressionUUID->"89fcb9fe-fec2-42c2-ac7a-\
23df6ce5d3f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["N", "c"], "=", "3"}], ";", 
  RowBox[{
   SubscriptBox["n", "f"], "=", "3"}], ";", 
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "1"], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       SuperscriptBox[
        SubscriptBox["\[Beta]", "0"], "2"]}], ")"}]}], "/.", 
    "SUNc"}]}]}]], "Input",
 CellChangeTimes->{{3.8959861560640287`*^9, 3.8959861658689137`*^9}, 
   3.895986202385899*^9, {3.904071656776424*^9, 3.904071661679783*^9}, {
   3.9064033125754967`*^9, 3.906403325026565*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"258f14dd-a797-490d-8fc2-f120d346dc15"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coupling ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", 
    StyleBox["s",
     FontSlant->"Plain"]], TraditionalForm]],ExpressionUUID->
  "3ace0c8a-0fb7-4f72-aced-d0e8a0373975"],
 " in ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "feb14d22-f7f2-4889-839d-aeae43fdf406"],
 ", Geometric, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "2"}], TraditionalForm]],ExpressionUUID->
  "0e24926c-8ac5-4f0a-a1ec-d0deebe16597"],
 " Schemes"
}], "Section",
 CellChangeTimes->{{3.835549970309436*^9, 3.835550191723301*^9}, {
   3.8355517922701473`*^9, 3.8355518041350393`*^9}, {3.835552023523341*^9, 
   3.835552026602797*^9}, {3.895200282621353*^9, 3.8952003298785686`*^9}, {
   3.8958224391795197`*^9, 3.895822439179543*^9}, {3.903296718780047*^9, 
   3.903296727095046*^9}, {3.903428283821958*^9, 3.9034283517865963`*^9}, {
   3.904077919588977*^9, 3.904077945085927*^9}, 3.904082850476969*^9, {
   3.9041578408214703`*^9, 3.904157865375849*^9}, 
   3.904165145149082*^9},ExpressionUUID->"e6b2c07a-7b2a-4e84-822e-\
d5630f818688"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]pole", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["a", "2"], 
         RowBox[{
          RowBox[{"betaFunc", "[", "w", "]"}], "[", "a", "]"}]], "==", "0"}], 
       ",", "a"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"scheme", "[", "w", "]"}], "<>", 
       "\"\< \!\(\*SubscriptBox[\(\[Alpha]\), \(\(\\\ \)\(pole\)\)]\)= \
\>\""}], ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"a", "/.", "\[Alpha]pole"}], ",", "10"}], "]"}]}], "]"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"scheme", "[", "w", "]"}], "<>", 
       "\"\< ln(\[Mu]/\[CapitalLambda]\!\(\*SubscriptBox[\()\), \(pole\)]\)= \
\>\""}], ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lmL", "[", "w", "]"}], "[", "a", "]"}], "/.", 
         RowBox[{"\[Alpha]pole", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "10"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"scheme", "[", "w", "]"}], "<>", 
       "\"\< \!\(\*SubscriptBox[\(\[Mu]\), \(pole\)]\)= \>\""}], ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{
           RowBox[{"lmL", "[", "w", "]"}], "[", "a", "]"}]}], "/.", 
         RowBox[{"\[Alpha]pole", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "10"}], "]"}], ",", 
      "\"\< \[CapitalLambda]\>\""}], "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.905017338194995*^9, 3.905017446234089*^9}, {
  3.90501808803839*^9, 3.905018108001248*^9}, {3.905018168647863*^9, 
  3.905018189224813*^9}, {3.905022844695128*^9, 3.905023233355053*^9}, {
  3.90502346201336*^9, 3.905023462096686*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d5f4969e-1513-4e06-ac04-6b551643c6ab"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lmLPlot", "[", "w", "]"}], "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lmL", "[", "w", "]"}], "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"AspectRatio", "->", "1"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "8"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"xalpha", "[", "w", "]"}], ",", 
          "\"\<ln(\[Mu]/\[CapitalLambda])\>\""}], "}"}]}], ",", 
       RowBox[{"FrameStyle", "->", "Thick"}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "->", "pubFont"}], ",", 
          RowBox[{"FontSize", "->", 
           RowBox[{"pubFontSize", "*", "0.5"}]}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "->", "Large"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Alpha]Plot", "[", "w", "]"}], "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
        SuperscriptBox["\[ExponentialE]", "t"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "2"}], ",", "8"}], "}"}], ",", 
       RowBox[{"AspectRatio", "->", "1"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<ln(\[Mu]/\[CapitalLambda])\>\"", ",", 
          RowBox[{"xalpha", "[", "w", "]"}]}], "}"}]}], ",", 
       RowBox[{"FrameStyle", "->", "Thick"}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "->", "pubFont"}], ",", 
          RowBox[{"FontSize", "->", 
           RowBox[{"pubFontSize", "*", "0.5"}]}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "->", "Large"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lmLPlot", "[", "w", "]"}], ",", 
         RowBox[{"\[Alpha]Plot", "[", "w", "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "->", "Full"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<running coupling in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.90407693773759*^9, 3.904077021678707*^9}, {
   3.904077719678062*^9, 3.904077750195281*^9}, {3.9040781446829767`*^9, 
   3.9040781493737373`*^9}, 3.9040815809996243`*^9, {3.90408267234414*^9, 
   3.904082675737379*^9}, 3.904083114936809*^9, {3.905010843395153*^9, 
   3.905010939687701*^9}, {3.905011945058402*^9, 3.905011955895808*^9}, {
   3.905012016449703*^9, 3.905012030654978*^9}, {3.905012079963975*^9, 
   3.905012124534663*^9}, 3.905012160210001*^9, {3.905550100801717*^9, 
   3.905550111071669*^9}, {3.905581732146196*^9, 3.905581732149478*^9}, {
   3.9055853102192497`*^9, 3.9055853112681217`*^9}, {3.9055853976326313`*^9, 
   3.905585398940691*^9}, {3.905585468070703*^9, 3.905585469000794*^9}, {
   3.906114538008973*^9, 3.906114550701412*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"577061b8-c683-4108-96ed-6fab38133dc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
      RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
      RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
      RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Beta]", "0"], ",", 
       SubscriptBox["\[Beta]", "1"], ",", 
       SubscriptBox["\[Beta]", "2"], ",", 
       SubscriptBox["\[Beta]", "3"]}], "}"}], "/.", "SUNc"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"set", " ", 
    RowBox[{"\[Beta]", "[", "i", "]"}], "to", " ", "default"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"alpha123", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "w", "]"}], "[", "\[Mu]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "1", ",", "100"}], "}"}], ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]], 
    StyleBox[",",
     FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "100"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"PraireGoldDark", ",", "MFRed", ",", "MarlinDark"}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Mu]/\[CapitalLambda]\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\"\[Alpha]\", \
StyleBox[\"s\",FontSlant->\"Italic\"]]\)\>\""}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontFamily", "->", "pubFont"}], ",", 
       RowBox[{"FontSize", "->", 
        RowBox[{"pubFontSize", "*", "0.625"}]}]}], "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8931691342088118`*^9, 3.893169169983753*^9}, 
   3.893169206906142*^9, {3.89316923925601*^9, 3.893169244416131*^9}, {
   3.893169335233788*^9, 3.8931693449673367`*^9}, {3.893169474263956*^9, 
   3.8931696119947844`*^9}, {3.893667202918434*^9, 3.893667214126202*^9}, {
   3.893667259035964*^9, 3.893667288624631*^9}, 3.895042584170138*^9, {
   3.8952244616485157`*^9, 3.895224496988101*^9}, {3.895224553906417*^9, 
   3.8952245576225452`*^9}, {3.89523232223355*^9, 3.8952323223279448`*^9}, {
   3.895655167328072*^9, 3.895655209840146*^9}, 3.895655635838437*^9, {
   3.895655720394821*^9, 3.895655730868333*^9}, {3.895990447546454*^9, 
   3.8959905098610086`*^9}, {3.9028429381793013`*^9, 3.902842946508544*^9}, {
   3.902843304602704*^9, 3.902843340211822*^9}, {3.90284337160937*^9, 
   3.902843371712154*^9}, {3.902843431571187*^9, 3.902843442758026*^9}, {
   3.902845892501573*^9, 3.9028458963082037`*^9}, {3.902850605053258*^9, 
   3.902850617643609*^9}, {3.90285075028694*^9, 3.9028507706504498`*^9}, {
   3.90337683541778*^9, 3.903376836241662*^9}, {3.9033778692067738`*^9, 
   3.903377872649057*^9}, {3.903378344573187*^9, 3.9033784169548883`*^9}, {
   3.9033794572194242`*^9, 3.9033794688961287`*^9}, {3.90338034794972*^9, 
   3.903380362945323*^9}, {3.904077169952479*^9, 3.904077223794598*^9}, {
   3.9041160262079983`*^9, 3.9041160296587343`*^9}, {3.9042452821137533`*^9, 
   3.904245295103407*^9}, {3.904245861798834*^9, 3.9042459005397797`*^9}, {
   3.9043125680039177`*^9, 3.9043126241950912`*^9}, {3.9043126770442553`*^9, 
   3.9043126788850183`*^9}, {3.904316441420209*^9, 3.9043164435781927`*^9}, {
   3.904316699659657*^9, 3.904316735878117*^9}, {3.904321917565496*^9, 
   3.9043219349999638`*^9}, {3.904321968091094*^9, 3.904321991901537*^9}, 
   3.9043220886805468`*^9, {3.90432214429432*^9, 3.904322180045972*^9}, 
   3.905012478220145*^9, {3.9050125360650787`*^9, 3.905012611186932*^9}, 
   3.905550102374847*^9, 3.9055817321547823`*^9, {3.905584722539229*^9, 
   3.9055847466594067`*^9}, 3.905585311926157*^9, {3.905779163124443*^9, 
   3.905779180610468*^9}, {3.905779980310527*^9, 3.905779981850031*^9}, {
   3.9061145380155487`*^9, 3.906114550704608*^9}, 3.906130210959669*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"63fd965f-8dec-42fd-b7c3-254cc41e35a8"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<alpha123.pdf\>\"", ",", "alpha123"}], "]"}], ",", "Null"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.903379100733021*^9, 3.903379134482229*^9}, {
   3.903379560383284*^9, 3.903379566907426*^9}, {3.9040775054230022`*^9, 
   3.904077512923864*^9}, {3.90411603315023*^9, 3.904116035462543*^9}, {
   3.904245242953368*^9, 3.9042452446363573`*^9}, {3.905773760056456*^9, 
   3.9057737648500977`*^9}, 3.905780067285213*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"0d89a6e7-dab3-4970-ac90-a3add4664742"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Static Energy in Momentum Space, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "q", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "82989582-0f34-480c-96fa-c9e0ff73072a"]
}], "Section",
 CellChangeTimes->{{3.90415772391777*^9, 
  3.904157755943941*^9}},ExpressionUUID->"33b73fd6-33c8-4eb5-9ac2-\
9195229ebc37"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient study of static energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "q", ")"}], TraditionalForm]],ExpressionUUID->
  "afc5098e-855a-4ae6-aada-ded851c826fc"]
}], "Subsection",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, {
   3.835550298136779*^9, 3.8355503132075787`*^9}, {3.8355504014175653`*^9, 
   3.835550456043173*^9}, {3.835551589519547*^9, 3.835551603984583*^9}, {
   3.835551718462255*^9, 3.8355517258177767`*^9}, {3.835552125635233*^9, 
   3.835552128490321*^9}, 3.8907333106031923`*^9, {3.895981896547879*^9, 
   3.895981899164074*^9}, {3.89598655055448*^9, 3.895986595528454*^9}, {
   3.895989506776396*^9, 3.8959895087481117`*^9}, {3.903433659354145*^9, 
   3.903433661377438*^9}, {3.903434487633885*^9, 3.90343448834243*^9}, 
   3.904071727048253*^9, {3.904158570007913*^9, 
   3.9041585745090313`*^9}},ExpressionUUID->"a2bc38e0-6bff-40d9-b77b-\
df04d3219472"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aTable", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", 
             SuperscriptBox["\[ExponentialE]", "t"]}], "]"}], "/.", 
           RowBox[{"rV", "->", 
            FractionBox["1", "3"]}]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(a\), \(i\)]\)(s)=\>\"", ",", "aTable"}], "]"}],
     ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(a\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"i", ",", 
            FractionBox["1", "2"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(a\), \(i\)]\)(s=1)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(a\), \(i\)]\)(s=2)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"i", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"aPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"aTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<0\>\"", ",", "\"\<1\>\"", ",", "\"\<2\>\"", ",", 
             "\"\<3\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*StyleBox[SubscriptBox[\"a\", \"i\"],FontSlant->\"Italic\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done coefficient study of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"q\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"5190d1b9-3c7a-4699-8b17-aaf62e9342b4\"]],\
ExpressionUUID->\"6310400d-4945-4e28-8a93-b02468711ca6\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.9040792593283253`*^9, 
   3.90407928628504*^9}, {3.9040810474395313`*^9, 3.904081048675764*^9}, {
   3.904082715653428*^9, 3.904082744056897*^9}, 3.904082809533296*^9, {
   3.9040851924068336`*^9, 3.904085194008956*^9}, {3.90411626261968*^9, 
   3.9041165119992437`*^9}, {3.904117620506506*^9, 3.904117655007568*^9}, {
   3.904117704142004*^9, 3.904117734163542*^9}, {3.904117845526022*^9, 
   3.90411787441787*^9}, {3.9041187544728727`*^9, 3.904118818051722*^9}, 
   3.9041195800512247`*^9, {3.904119808377314*^9, 3.9041198084374437`*^9}, {
   3.904137346719605*^9, 3.904137350825473*^9}, 3.904137380942257*^9, {
   3.904157955552114*^9, 3.904157964143957*^9}, {3.90415851928876*^9, 
   3.90415852305361*^9}, 3.904158585088046*^9, {3.904159535239648*^9, 
   3.904159557105068*^9}, {3.904214047740964*^9, 3.904214050737623*^9}, {
   3.9042149622973347`*^9, 3.904214964430605*^9}, 3.9049092498435593`*^9, 
   3.904998293310719*^9, 3.90499847291689*^9, 3.905550102380114*^9, 
   3.905581732242186*^9, 3.9055853125786877`*^9, {3.9057018922127438`*^9, 
   3.90570190327013*^9}, {3.90570194250737*^9, 3.905701945773529*^9}, 
   3.905707981545342*^9, 3.9057080183870564`*^9, {3.905708198314022*^9, 
   3.905708217384403*^9}, 3.9061129372588587`*^9, {3.906114538020691*^9, 
   3.9061145507099857`*^9}, 3.906130215223536*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"60b485fd-df91-4e2e-9633-9aca8e2fb390"],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"1bab0806-9eab-48eb-ba08-\
10e8be349532"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VqCoeff\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"aPlot", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[StyleBox[
SubscriptBox[StyleBox[\"a\",FontSlant->\"Italic\"], \
\"i\"],FontSlant->\"Italic\"]],ExpressionUUID->\"3e527e8e-c00d-4ca0-b41a-\
9ebe12a55b7b\"]],ExpressionUUID->\"aed6dcea-3376-482b-80b4-17ac3e634c8c\"]\) \
coefficient plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, {3.9041586889216757`*^9, 3.904158726657894*^9}, {
   3.904160926884646*^9, 3.904160930115155*^9}, {3.904214561509536*^9, 
   3.904214625845196*^9}, 3.904998309695125*^9, 3.9049984738263702`*^9, 
   3.905707987123664*^9, {3.906114687554764*^9, 3.9061146904838142`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"63acf5a1-1876-431d-b870-ca08e4e46bea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Perturbative expansion of static energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "q", ")"}], TraditionalForm]],ExpressionUUID->
  "3e9e4da8-5883-453e-8757-d68c6ec2144e"]
}], "Subsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
   3.9041583657391777`*^9, 3.9041583683683233`*^9}, 
   3.904160678238133*^9},ExpressionUUID->"7ba11181-45a5-4eb2-ba5d-\
988630ac5288"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frstyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "MFRedLight"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "NALGreen"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "NALBlue"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", "pubImageSize"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904316948319601*^9, 3.904316955239923*^9}, {
   3.90431715203246*^9, 3.904317156308979*^9}, 3.9061302163582563`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"181b0648-a9b9-4c1d-87f3-0c937d86084d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"runstyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"MFRedLight", ",", "NALGreen", ",", "NALBlue"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)=\!\(\*FractionBox[\
\(1\), \(2\)]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)=1\>\"", ",", 
          "\"\<\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)=2\>\""}], "}"}], 
        ",", "Below"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "->", "pubImageSize"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904316981835391*^9, 3.904317048846273*^9}, 
   3.9043171622125483`*^9, {3.904317293875722*^9, 3.904317303336314*^9}, 
   3.905172107371675*^9, {3.90558304701996*^9, 3.905583107378481*^9}, {
   3.905583145227899*^9, 3.905583148650926*^9}, 3.906130217159369*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"d0b94db9-d5fc-4f65-a760-0baf670007b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sstyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"MFRedLight", ",", "NALGreen", ",", "NALBlue"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\
\[CapitalLambda]\)]\)=\!\(\*FractionBox[\(1\), \(4\)]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\
\[CapitalLambda]\)]\)=\!\(\*FractionBox[\(1\), \(16\)]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\
\[CapitalLambda]\)]\)=\!\(\*FractionBox[\(1\), \(64\)]\)\>\""}], "}"}], ",", 
        "Below"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "->", "pubImageSize"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9051720918094263`*^9, 3.9051721491893473`*^9}, {
   3.905182536894053*^9, 3.9051825478654137`*^9}, {3.905197864501773*^9, 
   3.905197891290284*^9}, 3.906130217876577*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"27299d6b-f632-45d0-90e4-9b0cb6b63d21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[CapitalLambda]/\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"\
", ",", "\"\<\!\(\*StyleBox[OverscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"\
], \"~\"],FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\
\))\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904158850589685*^9, 3.9041588849227943`*^9}, {
   3.9041594684941072`*^9, 3.904159469804872*^9}, {3.9041654441563597`*^9, 
   3.9041654472905807`*^9}, 3.90421440416805*^9, {3.904316611409672*^9, 
   3.904316652802644*^9}, 3.904316815819523*^9, {3.905549310240999*^9, 
   3.905549315252386*^9}, 3.905549370474514*^9, 3.905550102382575*^9, 
   3.905581732248519*^9, 3.905585313235523*^9, {3.906114538025735*^9, 
   3.906114550715139*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"fe5967df-0a36-4294-99b3-2b1b5a96cd66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[CapitalLambda]/\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\>\"\
", ",", "\"\<% diff. \
\!\(\*StyleBox[OverscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"~\"],FontSlant->\"Italic\"]\)(\!\(\*StyleBox[\"q\",FontSlant->\"Italic\"]\)\
\!\(\*StyleBox[\")\",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904244007013637*^9, 3.904244035514298*^9}, {
   3.904244831423667*^9, 3.9042448691170797`*^9}, {3.904244975914894*^9, 
   3.90424497609442*^9}, {3.904245123829967*^9, 3.904245140211547*^9}, 
   3.9043166705024977`*^9, 3.9043169644000463`*^9, 3.905550102385448*^9, 
   3.905581732251134*^9, 3.905585313819475*^9, 3.905586361672888*^9, 
   3.905715229661478*^9, 3.9057152657904177`*^9, {3.906114538028187*^9, 
   3.906114550717393*^9}, 3.906403410308332*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"13034261-81cd-4a53-a219-c174f6e9b281"],

Cell[CellGroupData[{

Cell["Loop over schemes", "Subsubsection",
 CellChangeTimes->{{3.904161125165722*^9, 
  3.9041611330969467`*^9}},ExpressionUUID->"855cb0be-e654-4f56-84b3-\
f30bd18c5c9c"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Vofq", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofqTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vofq", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"Vofq", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"Vofq", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofqPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofqTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "alabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VofqUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofqUSTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VofqUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VofqUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VofqUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofqUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofqUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "alabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VofqPlot", "[", "w", "]"}], ",", 
        RowBox[{"VofqUSPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VqPT", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VofqPlot", "[", "w", "]"}], ",", 
          RowBox[{"VofqUSPlot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        StyleBox["\[IndentingNewLine]",
         FontColor->GrayLevel[1]], 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"VofqUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Evaluate", "@", "alabel"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Ratios w.r.t. s=1, ultrasoft\>\"", ",", "14", ",", "Orange"}], 
       "]"}], "]"}],
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[";",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{"VofqRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["VofqTable", 
         RowBox[{"VofqUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofqRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofqRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "40"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", 
        RowBox[{"Evaluate", "@", "blabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofqUSRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["VofqUSTable", 
         RowBox[{"VofqUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofqUSRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofqUSRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "40"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "blabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VofqRatioPlot", "[", "w", "]"}], ",", 
        RowBox[{"VofqUSRatioPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VqRatio", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VofqRatioPlot", "[", "w", "]"}], ",", 
          RowBox[{"VofqUSRatioPlot", "[", "w", "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "copyright"}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done perturbative expansion of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"q\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"fb0f04f3-6d09-4baa-9b38-8b4a95168166\"]],\
ExpressionUUID->\"a78fd77a-30e9-440b-90a1-a57cb2a5fbcc\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.904074659946332*^9, 
   3.9040746810949802`*^9}, {3.904074732928829*^9, 3.9040748323027983`*^9}, {
   3.904075052005021*^9, 3.90407505828939*^9}, {3.904075185947184*^9, 
   3.904075292273909*^9}, 3.904075382583555*^9, 3.904076263649972*^9, {
   3.904076302775675*^9, 3.904076315428906*^9}, {3.904076510637795*^9, 
   3.9040765111000357`*^9}, {3.9040765742489243`*^9, 3.904076602365251*^9}, {
   3.9040827735524063`*^9, 3.904082796120243*^9}, {3.9040839244341373`*^9, 
   3.904083943880192*^9}, {3.904084148769197*^9, 3.9040841900762777`*^9}, {
   3.9040842265497913`*^9, 3.904084227770857*^9}, {3.9040845510517807`*^9, 
   3.9040845554108763`*^9}, 3.904084604667301*^9, 3.904084805851441*^9, {
   3.9040848569412746`*^9, 3.9040848942349663`*^9}, {3.904084938792746*^9, 
   3.90408496223948*^9}, {3.904085063158939*^9, 3.9040850856550922`*^9}, {
   3.9040851243468323`*^9, 3.904085157826475*^9}, {3.904085195084153*^9, 
   3.904085195884674*^9}, {3.904085265157544*^9, 3.904085410944262*^9}, 
   3.904085457808887*^9, {3.90408549593524*^9, 3.90408550965406*^9}, {
   3.904085550130323*^9, 3.9040856141821547`*^9}, {3.90408565915057*^9, 
   3.904085710321809*^9}, 3.904086226019023*^9, 3.9040863748083057`*^9, 
   3.9040866214627666`*^9, 3.9041309376594677`*^9, {3.904130977017136*^9, 
   3.904130979989819*^9}, {3.904131012226774*^9, 3.904131083075609*^9}, {
   3.904131124068138*^9, 3.904131294970539*^9}, {3.904131415035121*^9, 
   3.904131493539774*^9}, {3.90413153766293*^9, 3.904131570504793*^9}, {
   3.904131657969289*^9, 3.904131659084367*^9}, {3.904131734876289*^9, 
   3.904131770224881*^9}, {3.9041318070656*^9, 3.904131836082177*^9}, {
   3.904135694354669*^9, 3.904135816461751*^9}, {3.904135916676038*^9, 
   3.904135940863862*^9}, {3.904135978108901*^9, 3.904135985894383*^9}, {
   3.9041361568359118`*^9, 3.904136195432262*^9}, {3.9041362344095573`*^9, 
   3.904136335157113*^9}, {3.904136380507587*^9, 3.904136387212863*^9}, {
   3.9041364575502777`*^9, 3.9041365046010723`*^9}, {3.904136606120433*^9, 
   3.9041367440578938`*^9}, {3.9041369623743143`*^9, 3.904136967503153*^9}, {
   3.90413732224431*^9, 3.904137326647038*^9}, {3.904137384359395*^9, 
   3.904137389546541*^9}, {3.9041375025058413`*^9, 3.904137504134424*^9}, 
   3.904137613493599*^9, {3.904137703780963*^9, 3.9041377084115257`*^9}, {
   3.904137973112075*^9, 3.904137979742516*^9}, {3.9041380304484453`*^9, 
   3.904138062940461*^9}, {3.9041586311830473`*^9, 3.9041586359821253`*^9}, 
   3.9041587874461603`*^9, {3.904158837953959*^9, 3.90415884775458*^9}, {
   3.90415890852391*^9, 3.90415898162326*^9}, {3.904159012767765*^9, 
   3.9041591731178293`*^9}, {3.90415949763804*^9, 3.9041594976380577`*^9}, 
   3.904159562690188*^9, {3.904159629516224*^9, 3.904159629576988*^9}, {
   3.904214406960778*^9, 3.9042144184718113`*^9}, {3.904240721705284*^9, 
   3.904240758274322*^9}, {3.904242024041231*^9, 3.904242028046232*^9}, {
   3.904242067023093*^9, 3.9042420818903522`*^9}, 3.904244941615375*^9, {
   3.904244988168082*^9, 3.9042449955437183`*^9}, {3.904316825226861*^9, 
   3.904316940164875*^9}, {3.904317021874817*^9, 3.904317141022739*^9}, 
   3.9043171906020107`*^9, 3.904317251575149*^9, {3.904317324207037*^9, 
   3.904317342485128*^9}, {3.9043352738605556`*^9, 3.904335275334097*^9}, 
   3.9049092944240723`*^9, 3.904998314539823*^9, 3.904998474780162*^9, {
   3.9057020406743*^9, 3.905702048380311*^9}, 3.905708083686035*^9, {
   3.9057082001514273`*^9, 3.9057082205076227`*^9}, {3.905802877638998*^9, 
   3.905802878278393*^9}, 3.905802987479019*^9, 3.906057441367437*^9, {
   3.906130219159326*^9, 3.906130220145417*^9}, {3.906403458761216*^9, 
   3.906403503333797*^9}, {3.9064036406985292`*^9, 3.906403667046455*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"58790079-c268-4683-9912-18ca706ed358"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"b79cd892-0743-46ba-9d64-\
4be18ae2d82b"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VqPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VqPT", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VqRatio\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VqRatio", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[RowBox[{
SubscriptBox[StyleBox[\"E\",FontSlant->\"Italic\"], \"0\"], RowBox[{\"(\", \
StyleBox[\"q\",FontSlant->\"Italic\"], \
\")\"}]}]],ExpressionUUID->\"8185d261-dca0-471c-b2a8-181e1e0ebcce\"]],\
ExpressionUUID->\"8a4d20ed-c05c-451b-a619-c384fa34d17f\"]\) plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, {3.9041586889216757`*^9, 3.904158726657894*^9}, {
   3.904160926884646*^9, 3.904160930115155*^9}, 3.9049983181005383`*^9, 
   3.9049984755783367`*^9, 3.905707993185533*^9, {3.906114291456725*^9, 
   3.90611430615766*^9}, {3.906114362636486*^9, 3.906114363382818*^9}, {
   3.906114420894362*^9, 3.906114421687546*^9}, {3.9061144952059937`*^9, 
   3.9061145042769413`*^9}, {3.9061146542486343`*^9, 3.9061146618824263`*^9}},
 
 CellLabel->"In[96]:=",ExpressionUUID->"dc0aa43d-1fb6-4472-8505-bf949aa1ddac"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Static \[OpenCurlyDoubleQuote]Force\[CloseCurlyDoubleQuote] in Position \
Space, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "3b88277f-9dd4-4c1b-a294-e967547b0487"]
}], "Section",
 CellChangeTimes->{{3.90415772391777*^9, 3.904157790698794*^9}, {
  3.905200113437153*^9, 
  3.905200115742447*^9}},ExpressionUUID->"29b3d5da-ebad-4b48-9a36-\
4d688b909220"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient study of static force ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "0"], "(", "r", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d0870026-7d3d-4103-901f-855ef17750c8"]
}], "Subsection",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, {
   3.835550298136779*^9, 3.8355503132075787`*^9}, {3.8355504014175653`*^9, 
   3.835550456043173*^9}, {3.835551589519547*^9, 3.835551603984583*^9}, {
   3.835551718462255*^9, 3.8355517258177767`*^9}, {3.835552125635233*^9, 
   3.835552128490321*^9}, 3.8907333106031923`*^9, {3.895981896547879*^9, 
   3.895981899164074*^9}, {3.89598655055448*^9, 3.895986595528454*^9}, {
   3.895989506776396*^9, 3.8959895087481117`*^9}, {3.903433659354145*^9, 
   3.903433661377438*^9}, {3.903434487633885*^9, 3.90343448834243*^9}, 
   3.904071727048253*^9, {3.904158081513969*^9, 3.904158096209585*^9}, 
   3.9041582993913193`*^9, {3.904159446757638*^9, 
   3.904159447943914*^9}},ExpressionUUID->"7491651b-e606-4275-822d-\
3da36e5e7715"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"fTable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{"PowerExpand", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"i", ",", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "]"}], "/.", 
            RowBox[{"rV", "->", 
             FractionBox["1", "3"]}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}],
     FontColor->GrayLevel[0]], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(f\), \(i\)]\)(s)=\>\"", ",", "fTable"}], "]"}],
     FontColor->GrayLevel[0]], 
    StyleBox[";",
     FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(f\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"i", ",", 
            FractionBox["1", "2"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(i\)]\)(s=1)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"f", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(i\)]\)(s=2)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"i", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"fPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"fTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<0\>\"", ",", "\"\<1\>\"", ",", "\"\<2\>\"", ",", 
             "\"\<3\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(f\), \
\(i\)]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done coefficient study of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"F\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"531b1c57-309d-426e-99a1-28200dfd13f5\"]],\
ExpressionUUID->\"ec0ce8e3-7c63-4757-8554-46b013623b07\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.9040792593283253`*^9, 
   3.90407928628504*^9}, {3.9040810474395313`*^9, 3.904081048675764*^9}, {
   3.904082715653428*^9, 3.904082744056897*^9}, 3.904082809533296*^9, {
   3.9040851924068336`*^9, 3.904085194008956*^9}, {3.90411626261968*^9, 
   3.9041165119992437`*^9}, {3.904117620506506*^9, 3.904117655007568*^9}, {
   3.904117704142004*^9, 3.904117734163542*^9}, {3.904117845526022*^9, 
   3.90411787441787*^9}, {3.9041187544728727`*^9, 3.904118818051722*^9}, 
   3.9041195800512247`*^9, {3.904119808377314*^9, 3.9041198084374437`*^9}, {
   3.904137346719605*^9, 3.904137350825473*^9}, 3.904137380942257*^9, {
   3.904157955552114*^9, 3.904157964143957*^9}, {3.904158026144368*^9, 
   3.904158058958083*^9}, {3.904158134056028*^9, 3.904158171668687*^9}, 
   3.90415826559409*^9, {3.904159576950347*^9, 3.904159594771221*^9}, 
   3.904159656612711*^9, {3.904214082977841*^9, 3.9042140855826883`*^9}, {
   3.904214966178811*^9, 3.90421496806329*^9}, 3.904909251135586*^9, 
   3.9049983260074263`*^9, 3.904998476431611*^9, 3.905550102394907*^9, 
   3.9055817323706503`*^9, 3.905585314436894*^9, 3.9057020834966288`*^9, 
   3.905708030448825*^9, 3.905708208910026*^9, 3.906112943983755*^9, {
   3.906114538050395*^9, 3.906114550737812*^9}, 3.906130221388543*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"6765116d-8511-4c28-92af-6f0b4ae8f1c8"],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"a21fd3fa-edca-4e3f-9bbd-\
fcd537e8872d"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<FrCoeff\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"fPlot", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[StyleBox[
SubscriptBox[StyleBox[\"f\",FontSlant->\"Italic\"], \
StyleBox[\"i\",FontSlant->\"Italic\"]],FontWeight->\"Plain\"]],ExpressionUUID-\
>\"22e9b623-27e0-427b-bca9-f14a8da1af82\"]],ExpressionUUID->\"e2fdb9ef-2b47-\
44ba-9f58-2eb8bb73bd63\"]\) coefficient plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, {3.9041586889216757`*^9, 3.904158726657894*^9}, {
   3.904160926884646*^9, 3.904160930115155*^9}, {3.904214561509536*^9, 
   3.904214625845196*^9}, {3.904214698455065*^9, 3.9042147139544764`*^9}, 
   3.904998329584291*^9, 3.904998477145466*^9, 3.905702091080496*^9, 
   3.9057079966544*^9, {3.9061146984016333`*^9, 3.9061147009160023`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"af48a0ed-3e5a-4521-9c84-9705bfaaabd7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Perturbative expansion of static force ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "a12bcfb7-eb1f-40e6-b78f-42b5b0145ffa"]
}], "Subsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
   3.9041583657391777`*^9, 3.9041583683683233`*^9}, 
   3.904160687395011*^9},ExpressionUUID->"08480dd2-c1bd-4852-90af-\
0b20e93638cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<\!\(\*StyleBox[\"F\",FontSlant->\"Italic\"]\)(1/\!\(\*StyleBox[\"\
r\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904159203502253*^9, 3.9041592210637083`*^9}, {
   3.904159453457127*^9, 3.90415945450323*^9}, {3.904165522166194*^9, 
   3.904165525259738*^9}, {3.905549424385152*^9, 3.905549431736837*^9}, 
   3.905550102397387*^9, 3.9055817323762836`*^9, 3.905585315060161*^9, {
   3.906114538054799*^9, 3.906114550741893*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ea4b7774-925f-400b-a992-2c2ec0b62538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"glabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<% diff. \
\!\(\*StyleBox[\"F\",FontSlant->\"Italic\"]\)(1/\!\(\*StyleBox[\"r\",\
FontSlant->\"Italic\"]\)\!\(\*StyleBox[\")\",FontSlant->\"Italic\"]\)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904244007013637*^9, 3.904244035514298*^9}, {
   3.904244831423667*^9, 3.9042448691170797`*^9}, {3.9042450261924143`*^9, 
   3.904245026426598*^9}, {3.90424510044335*^9, 3.904245101067178*^9}, 
   3.9042451484807367`*^9, {3.90554955384801*^9, 3.905549554264619*^9}, 
   3.905550102399618*^9, 3.9055817323788023`*^9, 3.9055853156900578`*^9, 
   3.905715189929769*^9, 3.905715226493825*^9, {3.906114538057083*^9, 
   3.906114550743642*^9}, 3.90640341152695*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c7871f1a-893b-4d03-9378-6e198749bead"],

Cell[CellGroupData[{

Cell["Loop over schemes", "Subsubsection",
 CellChangeTimes->{{3.904161125165722*^9, 
  3.9041611330969467`*^9}},ExpressionUUID->"cf3b2e1f-2f65-4d61-bec8-\
03fc436f847d"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Fofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"FofrTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fofr", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"Fofr", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"Fofr", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FofrPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"FofrTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "flabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"FofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"FofrUSTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"FofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"FofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FofrUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"FofrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "flabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FofrPlot", "[", "w", "]"}], ",", 
        RowBox[{"FofrUSPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FrPT", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FofrPlot", "[", "w", "]"}], ",", 
          RowBox[{"FofrUSPlot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"FofrUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Evaluate", "@", "flabel"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Ratios w.r.t. s=1, ultrasoft\>\"", ",", "14", ",", "Orange"}], 
       "]"}], "]"}],
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[";",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{"FofrRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["FofrTable", 
         RowBox[{"FofrUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FofrRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"FofrRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "100"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", 
        RowBox[{"Evaluate", "@", "glabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"FofrUSRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["FofrUSTable", 
         RowBox[{"FofrUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FofrUSRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"FofrUSRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "100"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", 
        RowBox[{"Evaluate", "@", "glabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FofrRatioPlot", "[", "w", "]"}], ",", 
        RowBox[{"FofrUSRatioPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"FrRatio", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FofrRatioPlot", "[", "w", "]"}], ",", 
          RowBox[{"FofrUSRatioPlot", "[", "w", "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done perturbative expansion of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"F\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"9cdeaf1b-323a-4d06-98c6-e22dcea2c724\"]],\
ExpressionUUID->\"4d6066d3-46d4-40a2-aa96-5c59b6eece7c\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.904074659946332*^9, 
   3.9040746810949802`*^9}, {3.904074732928829*^9, 3.9040748323027983`*^9}, {
   3.904075052005021*^9, 3.90407505828939*^9}, {3.904075185947184*^9, 
   3.904075292273909*^9}, 3.904075382583555*^9, 3.904076263649972*^9, {
   3.904076302775675*^9, 3.904076315428906*^9}, {3.904076510637795*^9, 
   3.9040765111000357`*^9}, {3.9040765742489243`*^9, 3.904076602365251*^9}, {
   3.9040827735524063`*^9, 3.904082796120243*^9}, {3.9040839244341373`*^9, 
   3.904083943880192*^9}, {3.904084148769197*^9, 3.9040841900762777`*^9}, {
   3.9040842265497913`*^9, 3.904084227770857*^9}, {3.9040845510517807`*^9, 
   3.9040845554108763`*^9}, 3.904084604667301*^9, 3.904084805851441*^9, {
   3.9040848569412746`*^9, 3.9040848942349663`*^9}, {3.904084938792746*^9, 
   3.90408496223948*^9}, {3.904085063158939*^9, 3.9040850856550922`*^9}, {
   3.9040851243468323`*^9, 3.904085157826475*^9}, {3.904085195084153*^9, 
   3.904085195884674*^9}, {3.904085265157544*^9, 3.904085410944262*^9}, 
   3.904085457808887*^9, {3.90408549593524*^9, 3.90408550965406*^9}, {
   3.904085550130323*^9, 3.9040856141821547`*^9}, {3.90408565915057*^9, 
   3.904085710321809*^9}, 3.904086226019023*^9, 3.9040863748083057`*^9, 
   3.9040866214627666`*^9, 3.9041309376594677`*^9, {3.904130977017136*^9, 
   3.904130979989819*^9}, {3.904131012226774*^9, 3.904131083075609*^9}, {
   3.904131124068138*^9, 3.904131294970539*^9}, {3.904131415035121*^9, 
   3.904131493539774*^9}, {3.90413153766293*^9, 3.904131570504793*^9}, {
   3.904131657969289*^9, 3.904131659084367*^9}, {3.904131734876289*^9, 
   3.904131770224881*^9}, {3.9041318070656*^9, 3.904131836082177*^9}, {
   3.904135694354669*^9, 3.904135816461751*^9}, {3.904135916676038*^9, 
   3.904135940863862*^9}, {3.904135978108901*^9, 3.904135985894383*^9}, {
   3.9041361568359118`*^9, 3.904136195432262*^9}, {3.9041362344095573`*^9, 
   3.904136335157113*^9}, {3.904136380507587*^9, 3.904136387212863*^9}, {
   3.9041364575502777`*^9, 3.9041365046010723`*^9}, {3.904136606120433*^9, 
   3.9041367440578938`*^9}, {3.9041369623743143`*^9, 3.904136967503153*^9}, {
   3.90413732224431*^9, 3.904137326647038*^9}, {3.904137384359395*^9, 
   3.904137389546541*^9}, {3.9041375025058413`*^9, 3.904137504134424*^9}, 
   3.904137613493599*^9, {3.904137703780963*^9, 3.9041377084115257`*^9}, {
   3.904137973112075*^9, 3.904137979742516*^9}, {3.9041380304484453`*^9, 
   3.904138062940461*^9}, 3.904158774330353*^9, {3.9041592353284197`*^9, 
   3.904159414953233*^9}, {3.9041596738343*^9, 3.904159682429744*^9}, {
   3.904240763022839*^9, 3.904240776622506*^9}, 3.904242034991868*^9, {
   3.904242096536873*^9, 3.9042421004555798`*^9}, 3.9042449465820923`*^9, {
   3.904245032312805*^9, 3.904245035622962*^9}, {3.904317534637385*^9, 
   3.904317620032772*^9}, {3.904335242869986*^9, 3.90433524434251*^9}, 
   3.904909295317998*^9, 3.904998334485079*^9, 3.90499847825353*^9, 
   3.905702105093945*^9, 3.905708034986556*^9, 3.905708209791539*^9, {
   3.905801836085808*^9, 3.9058019172191877`*^9}, {3.90580299081532*^9, 
   3.905802993919299*^9}, 3.906057444413855*^9, {3.906130222365705*^9, 
   3.906130223164826*^9}, {3.9064035177119713`*^9, 3.906403623227167*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"ce912b9e-18b7-4ebb-96b6-c514ea5465cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"57694d69-4073-4205-b04c-\
01b4c98e6a36"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<FrPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"FrPT", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<FrRatio\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"FrRatio", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"F\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"a0c47339-acc7-474b-aca4-dccdb5713d34\"]],\
ExpressionUUID->\"3773438f-41c4-40ad-87a1-96e892531e7c\"]\) plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, {3.9041596927929497`*^9, 3.9041597287320843`*^9}, {
   3.9041609407791758`*^9, 3.9041609479342527`*^9}, 3.9049983393121767`*^9, 
   3.904998479494515*^9, 3.905707999007016*^9, {3.906114709394415*^9, 
   3.906114716337553*^9}, {3.906403692300098*^9, 3.906403696867497*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"46019545-b3d7-43f9-bd7d-b6d6b69b98e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Static Energy in Position Space, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "480c3fd6-1c08-4cfc-b076-27cafa82833d"],
 ", Including Renormalon Subtraction"
}], "Section",
 CellChangeTimes->{{3.90415772391777*^9, 3.904157772310162*^9}, {
  3.9041605017582483`*^9, 
  3.90416051314531*^9}},ExpressionUUID->"60eb9506-4433-4bc9-b5d5-\
695c1fb90b9d"],

Cell[CellGroupData[{

Cell["Komijani function", "Subsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725442622147`*^9}, 
   3.904160446734893*^9},ExpressionUUID->"fdefebce-f4e4-456b-9293-\
fec7d7f256d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Javad", "[", 
   RowBox[{"a_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "x"}]], 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "a"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "x"}], ")"}], "a"], 
   RowBox[{"GammaRegularized", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", "0", ",", 
     RowBox[{"-", "x"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "x"}]], "\[CapitalGamma]", 
     RowBox[{"(", 
      RowBox[{"-", "a"}], ")"}], 
     SuperscriptBox["\[Gamma]", "*"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "x"}]}], ")"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.890908469549226*^9, 3.890908591020295*^9}, {
  3.8909086421700583`*^9, 3.890908672109179*^9}, {3.890908735921171*^9, 
  3.890908741319623*^9}, {3.890908903106811*^9, 3.890908918997959*^9}, {
  3.893616159693409*^9, 3.893616187302422*^9}, {3.893668840641096*^9, 
  3.893668873767539*^9}, {3.89588747840162*^9, 3.8958875236420593`*^9}, {
  3.895887623920415*^9, 3.895887637539255*^9}, {3.895887934469998*^9, 
  3.895887969191452*^9}, {3.895888580725997*^9, 3.895888584407075*^9}, {
  3.89589738361491*^9, 3.895897384754051*^9}, {3.895994688918542*^9, 
  3.895994691690874*^9}, {3.903543584097369*^9, 3.90354361404274*^9}, {
  3.904312186436715*^9, 3.904312226409089*^9}, {3.904318014266865*^9, 
  3.904318016611466*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ea994a1d-102b-4417-ae8d-469e66104c16"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Javad", "[", 
    RowBox[{"b", ",", 
     FractionBox["1", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Beta]", "0"], "/.", "SUNc"}], ")"}], "\[Alpha]"}]]}],
     "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0.001", ",", "0.6"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", "NALGreenDark"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Alpha]\>\"", ",", 
      "\"\< \!\(\*TagBox[StyleBox[\"J\",StripOnInput->False,FontFamily->\"\
Snell Roundhand\"],HoldForm]\)(\!\(\*StyleBox[\"b\",FontSlant->\"Italic\"]\), \
1/2\!\(\*SubscriptBox[\(\[Beta]\), \(0\)]\)\[Alpha])\>\""}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "->", "Thick"}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"FontFamily", "->", "pubFont"}], ",", 
      RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8931691342088118`*^9, 3.893169169983753*^9}, 
   3.893169206906142*^9, {3.89316923925601*^9, 3.893169244416131*^9}, {
   3.893169335233788*^9, 3.8931693449673367`*^9}, {3.893169474263956*^9, 
   3.8931696119947844`*^9}, {3.893169862826372*^9, 3.8931700264494677`*^9}, {
   3.8931700815923147`*^9, 3.893170097579496*^9}, {3.893170294532262*^9, 
   3.893170296614541*^9}, {3.893173932989625*^9, 3.893174031007464*^9}, {
   3.8936689734725933`*^9, 3.893669163081032*^9}, {3.8936691983534613`*^9, 
   3.8936692345871553`*^9}, 3.893673444319716*^9, {3.893674493994567*^9, 
   3.8936745092863073`*^9}, {3.8936745504962397`*^9, 3.893674560324211*^9}, {
   3.893674592225793*^9, 3.893674664511196*^9}, {3.8936938835149593`*^9, 
   3.8936939311021633`*^9}, 3.89504226159368*^9, 3.895042585922287*^9, {
   3.895122328253179*^9, 3.8951223302956533`*^9}, {3.895888654537519*^9, 
   3.895888700631166*^9}, {3.89599471806861*^9, 3.895994731170875*^9}, 
   3.8960885355453033`*^9, {3.903436257126766*^9, 3.903436262141169*^9}, 
   3.9034422802703648`*^9, {3.903442511445676*^9, 3.9034425908373528`*^9}, {
   3.903442655046082*^9, 3.903442736767273*^9}, {3.903442781694895*^9, 
   3.9034429629205837`*^9}, {3.903443008171281*^9, 3.903443013841299*^9}, {
   3.903443454045321*^9, 3.903443461807981*^9}, {3.903443509782022*^9, 
   3.9034435632233133`*^9}, 3.903543623053357*^9, {3.9035451123636293`*^9, 
   3.9035451271035433`*^9}, {3.903545424508018*^9, 3.9035454483275433`*^9}, {
   3.9043121539164352`*^9, 3.90431217438139*^9}, {3.9043122330727997`*^9, 
   3.904312234940118*^9}, {3.904312429535626*^9, 3.904312430335313*^9}, {
   3.904317762269828*^9, 3.904317765104508*^9}, 3.9055501024032907`*^9, 
   3.905581732483014*^9, 3.90558531629558*^9, {3.90577391077782*^9, 
   3.905773920624469*^9}, 3.905802050698326*^9, 3.905802997709092*^9, 
   3.9058031861956*^9, {3.906114538077015*^9, 3.90611455076355*^9}, 
   3.906130225526072*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"39f3b94b-40f7-4af1-875e-e23852ee064c"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<JavadFunction.pdf\>\"", ",", "%"}], "]"}], ",", "Null"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9043176837810287`*^9, 3.904317746945704*^9}, {
  3.905773805322164*^9, 3.905773811033102*^9}, {3.905802016279048*^9, 
  3.905802018712739*^9}, {3.905802058168713*^9, 3.905802061520504*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f5d86dca-8047-41ca-b9be-52d0f10db410"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normalization factor for renormalon subtraction", "Subsection",
 CellChangeTimes->{{3.890816817655319*^9, 3.890816847524732*^9}, {
  3.895998031968335*^9, 3.895998037999886*^9}, {3.904160857848072*^9, 
  3.904160861237659*^9}},ExpressionUUID->"792e00eb-af28-4289-a500-\
fc02429844ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V0Options", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.0025", ",", "0.0025"}], "}"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.0025", "]"}], ",", "NALBlueDark"}], 
         "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.0025", ",", "0.0025"}], "}"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.0025", "]"}], ",", "NALOrange"}], 
         "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.0125", ",", "0.0025"}], "}"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.001875", "]"}], ",", "NALBlueDark"}], 
         "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.0125", ",", "0.0025"}], "}"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.001875", "]"}], ",", "NALOrange"}], 
         "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"NALBlueDark", ",", "NALOrange"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"0\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"0\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))/s\>\""}], "}"}], ",", 
        "Below"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904161649237946*^9, 3.904161650245256*^9}, {
   3.904163017847507*^9, 3.904163040771916*^9}, {3.9043113312695837`*^9, 
   3.904311343065262*^9}, {3.904312369247671*^9, 3.9043125237039747`*^9}, 
   3.9043182202369823`*^9, 3.904318255825612*^9, {3.904318299165653*^9, 
   3.9043183632588587`*^9}, 3.904318418089774*^9, {3.9043185860349407`*^9, 
   3.904318588877799*^9}, {3.904318646981152*^9, 3.9043186922695103`*^9}, {
   3.904318760728773*^9, 3.904318782381145*^9}, {3.904318814928426*^9, 
   3.9043188182868853`*^9}, {3.904318862719183*^9, 3.904318892524396*^9}, {
   3.904318955975766*^9, 3.904318960187703*^9}, {3.9055831707402782`*^9, 
   3.905583175329619*^9}, {3.9058023183772717`*^9, 3.905802319985652*^9}, 
   3.905803002111382*^9, {3.9058032572716303`*^9, 3.905803263867517*^9}, 
   3.906410704639027*^9, {3.90641205163774*^9, 3.906412053807055*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"193b5dcd-ba97-434f-bce2-f59eb7ac8be6"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(0\)]\)(s=1)= \>\"", ",", 
      RowBox[{"Expand", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"k", ",", "s"}], "]"}], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", "k", "+", "b"}], "]"}]], 
              FractionBox[
               RowBox[{"1", "+", "k"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", 
                  RowBox[{"\[Beta]", "[", "0", "]"}]}], ")"}], "k"]]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", "1"}], ",", 
           RowBox[{"rV", "->", 
            FractionBox["1", "3"]}]}], "}"}]}], "]"}], "]"}], ",", 
      "\"\< at 0, 1, 2, 3 loops\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"0\"]\)(s)= \>\"", ",", 
      RowBox[{"Expand", "[", 
       RowBox[{"N", "[", 
        RowBox[{"V0", "[", "s", "]"}], "]"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"0\"]\)(s={\!\(\*FractionBox[\(1\), \(2\)]\),1,2})= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V0", "[", "s", "]"}], "/.", 
          RowBox[{"rV", "->", 
           FractionBox["1", "3"]}]}], ")"}], "/.", 
        RowBox[{"s", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "1", ",", "2"}], "}"}]}]}], "]"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"V0table", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V0", "[", "s", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", "s", "]"}], "\[Rule]", "t"}], ",", 
             RowBox[{"rV", "->", 
              FractionBox["1", "3"]}]}], "}"}]}], ")"}], "]"}], ",", "t"}], 
       "]"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "t"}]]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"V0Plot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"V0table", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \"0\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)), \
\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"0\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))/s\>\""}], "}"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"V0Options", "[", 
          RowBox[{"[", "w", "]"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done normalization factor for \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"98471aaf-7ef7-4607-887d-b0884565da33\"]],\
ExpressionUUID->\"c973a080-12af-4740-99d6-8c7372462650\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904161402465618*^9, 3.904161498110139*^9}, {
   3.904161544344977*^9, 3.904161609803537*^9}, {3.90416168130726*^9, 
   3.904161863376313*^9}, {3.904161926245626*^9, 3.904161996671962*^9}, {
   3.904162171313911*^9, 3.904162187469803*^9}, {3.904163295659012*^9, 
   3.904163296291338*^9}, {3.904163518852641*^9, 3.9041635224437923`*^9}, {
   3.9041658837114353`*^9, 3.904165884357936*^9}, {3.904167469234144*^9, 
   3.904167498203822*^9}, {3.904167529447825*^9, 3.904167628736183*^9}, {
   3.90416766361381*^9, 3.904167664343214*^9}, 3.9043184943982897`*^9, {
   3.9044854421997213`*^9, 3.9044854423103952`*^9}, {3.904909252164144*^9, 
   3.904909254387561*^9}, 3.90499834240397*^9, 3.904998482981958*^9, {
   3.905008683870569*^9, 3.905008689862486*^9}, 3.905008738844129*^9, {
   3.905544765762848*^9, 3.905544785789113*^9}, {3.905546485195251*^9, 
   3.905546499907076*^9}, 3.905550102413378*^9, 3.905581732497076*^9, 
   3.905585316979137*^9, 3.905702111515027*^9, 3.905708041074651*^9, 
   3.905708210559987*^9, {3.9060298820100613`*^9, 3.906029883499318*^9}, {
   3.906059517463807*^9, 3.9060595341802*^9}, {3.90606000312576*^9, 
   3.90606000674959*^9}, 3.906060038695815*^9, {3.9060600877390413`*^9, 
   3.906060091303985*^9}, {3.906114538089067*^9, 3.9061145507679377`*^9}, 
   3.90613022690528*^9, {3.90613598524798*^9, 3.9061360024409924`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"8e9ced48-ea02-47a4-8046-6b686348f87a"],

Cell[BoxData[
 RowBox[{"<<", "V0PlotAll2.mx"}]], "Input",
 CellChangeTimes->{{3.90554492823697*^9, 3.905544950985238*^9}, {
  3.905544994092862*^9, 3.9055449969072847`*^9}, {3.905545892424282*^9, 
  3.905545896173376*^9}, {3.906407505494446*^9, 3.9064075108921022`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"446b2c5f-1067-4868-a0e9-a41068f0421c"],

Cell[BoxData[
 RowBox[{"V0PlotAll2", "=", 
  RowBox[{"Show", "[", "V0PlotAll2", "]"}]}]], "Input",
 CellChangeTimes->{{3.905545853821158*^9, 3.905545898637738*^9}, 
   3.906407632405019*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5eb5b5a1-ab76-4b36-a83d-307aaf146b84"],

Cell[BoxData[
 RowBox[{"V0PlotAll", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"V0Plot", "[", "w", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.904167395850078*^9, {3.904200882309894*^9, 3.904200883335568*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"7ea2fb13-4756-4fff-b32e-3c7adbfa0e8b"],

Cell[BoxData[
 RowBox[{"V0PlotAllBoth", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"V0PlotAll", ",", "V0PlotAll2", ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905545915746499*^9, 3.9055459278825083`*^9}, {
   3.905545986980072*^9, 3.9055459991767282`*^9}, 3.906029782692535*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"60c528f5-548b-450f-b9f7-30f9755a1cd2"],

Cell[BoxData[
 RowBox[{"<<", "V0PlotAll2inset.mx"}]], "Input",
 CellChangeTimes->{{3.90554492823697*^9, 3.905544950985238*^9}, {
  3.905544994092862*^9, 3.9055449969072847`*^9}, {3.905545892424282*^9, 
  3.905545896173376*^9}, {3.906407505494446*^9, 3.9064075108921022`*^9}, {
  3.906407610827238*^9, 3.906407614922063*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"99c66e28-f51d-432a-9a60-66b02b01e967"],

Cell[BoxData[
 RowBox[{"V0PlotAll2inset", "=", 
  RowBox[{"Show", "[", "V0PlotAll2inset", "]"}]}]], "Input",
 CellChangeTimes->{{3.905545853821158*^9, 3.905545898637738*^9}, {
  3.90640761921984*^9, 3.9064076368063383`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"4c34ce90-bd56-4bcf-b85d-98a69121ce9b"],

Cell[BoxData[
 RowBox[{"V0PlotAllinset", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"V0Plot", "[", "w", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]], 
    StyleBox[",",
     FontColor->GrayLevel[0]], 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "1.8"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904167704668323*^9, 3.90416770588341*^9}, {
   3.9042008874865837`*^9, 3.904200893061866*^9}, {3.904214834863059*^9, 
   3.904214836314419*^9}, {3.90554485039196*^9, 3.9055448533889503`*^9}, {
   3.905549977044241*^9, 3.905549979540004*^9}, 3.9058032530610733`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"8013b124-91c6-43ac-b662-bed459f741af"],

Cell[BoxData[
 RowBox[{"V0PlotAllBothinset", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"V0PlotAllinset", ",", "V0PlotAll2inset", ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]], 
    StyleBox[",",
     FontColor->GrayLevel[0]], 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "1.8"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904167704668323*^9, 3.90416770588341*^9}, {
  3.9042008874865837`*^9, 3.904200893061866*^9}, {3.904214834863059*^9, 
  3.904214836314419*^9}, {3.90554485039196*^9, 3.9055448533889503`*^9}, {
  3.905546166686447*^9, 3.90554619433582*^9}, {3.905802207531776*^9, 
  3.905802209612123*^9}, {3.9058032277331667`*^9, 3.905803249043524*^9}, {
  3.906029751885724*^9, 3.906029755885511*^9}, {3.9064076593294353`*^9, 
  3.906407663074049*^9}, {3.906409227058834*^9, 3.906409229543047*^9}, {
  3.906410887477413*^9, 3.9064108926955748`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"84706e5d-aa31-4af9-86a0-0c670d4c2fea"],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
   3.904085792042329*^9, 3.9040857991316137`*^9}, 3.9041634697738867`*^9, 
   3.904200429949997*^9},ExpressionUUID->"ac8ab7f1-1853-4425-9998-\
5c0b72df3457"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<V0Plot\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"V0Plot", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<V0PlotAll.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"V0PlotAll", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<V0PlotAllinset.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"V0PlotAllinset", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<V0PlotAllBoth.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"V0PlotAllBoth", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<V0PlotAllBothinset.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"V0PlotAllBothinset", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.90416130784369*^9, 
   3.904161314709422*^9}, {3.904162083851096*^9, 3.904162116927773*^9}, {
   3.904163052802228*^9, 3.904163055899757*^9}, {3.904163304296492*^9, 
   3.9041633366663723`*^9}, {3.904163420071495*^9, 3.9041634620384083`*^9}, {
   3.904163592530917*^9, 3.904163623820651*^9}, {3.904200388964713*^9, 
   3.9042004177004757`*^9}, {3.904200502476914*^9, 3.904200543155678*^9}, {
   3.904200898457654*^9, 3.904200926536242*^9}, {3.904214845661724*^9, 
   3.9042148462338467`*^9}, {3.905546260494025*^9, 3.905546301212276*^9}, {
   3.905546414813437*^9, 3.905546419118588*^9}, 3.9055836251346188`*^9, {
   3.905583751558372*^9, 3.905583752190873*^9}, {3.90611473392337*^9, 
   3.906114806121318*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"87e30042-97b6-4a15-b4b7-326b324ac2b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficient study of static energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "52e0ef48-d955-4484-930d-57c50f3434c1"]
}], "Subsection",
 CellChangeTimes->{{3.835549497168313*^9, 3.8355495350602207`*^9}, {
   3.835550298136779*^9, 3.8355503132075787`*^9}, {3.8355504014175653`*^9, 
   3.835550456043173*^9}, {3.835551589519547*^9, 3.835551603984583*^9}, {
   3.835551718462255*^9, 3.8355517258177767`*^9}, {3.835552125635233*^9, 
   3.835552128490321*^9}, 3.8907333106031923`*^9, {3.895981896547879*^9, 
   3.895981899164074*^9}, {3.89598655055448*^9, 3.895986595528454*^9}, {
   3.895989506776396*^9, 3.8959895087481117`*^9}, {3.903433659354145*^9, 
   3.903433661377438*^9}, {3.903434487633885*^9, 3.90343448834243*^9}, 
   3.904071727048253*^9, 3.904158207551251*^9, {3.904158278237895*^9, 
   3.904158295859826*^9}, 
   3.904158560733408*^9},ExpressionUUID->"2c0e9d76-b5f9-4303-a404-\
79db9ff76b1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vInsetOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.005", ",", "0.005"}], "}"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.025", ",", "0.005"}], "}"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", "Automatic"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9042252266927357`*^9, 3.904225248108816*^9}, 
   3.904311600371181*^9, 3.904319597933153*^9, 3.904319629806212*^9, {
   3.904319704548873*^9, 3.904319743028636*^9}, {3.904319872062443*^9, 
   3.904319885352619*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"90cf4ce2-99ed-4c28-9ece-959a18118649"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"vTable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{"PowerExpand", "[", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"i", ",", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "]"}], "/.", 
            RowBox[{"rV", "->", 
             FractionBox["1", "3"]}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}],
     FontColor->GrayLevel[0]], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s)=\>\"", ",", "vTable"}], "]"}],
     FontColor->GrayLevel[0]], 
    StyleBox[";",
     FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
    RowBox[{"VTable", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{
           RowBox[{"V", "[", 
            RowBox[{"i", ",", 
             SuperscriptBox["\[ExponentialE]", "t"]}], "]"}], "/.", 
           RowBox[{"rV", "->", 
            FractionBox["1", "3"]}]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     StyleBox["Print",
      FontColor->GrayLevel[0]], 
     StyleBox["[",
      FontColor->GrayLevel[0]], 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(V\), \(i\)]\)\>\"", 
      StyleBox[",",
       FontColor->GrayLevel[0]], 
      StyleBox["VTable",
       FontColor->GrayLevel[0]]}], 
     StyleBox["]",
      FontColor->GrayLevel[0]]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->GrayLevel[0]], 
    RowBox[{"vVTable", "=", 
     RowBox[{"vTable", "-", "VTable"}]}], ";", 
    RowBox[{
     StyleBox["Print",
      FontColor->GrayLevel[0]], 
     StyleBox["[",
      FontColor->GrayLevel[0]], 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s)-\!\(\*SubscriptBox[\(V\), \(i\
\)]\)(s)=\>\"", 
      StyleBox[",",
       FontColor->GrayLevel[0]], "vVTable"}], 
     StyleBox["]",
      FontColor->GrayLevel[0]]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->GrayLevel[0]], 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", 
            FractionBox["1", "2"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(V\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"i", ",", 
            FractionBox["1", "2"]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))-\!\(\*SubscriptBox[\(V\), \(i\)]\)(s=\!\(\*FractionBox[\(1\), \
\(2\)]\))=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", 
             FractionBox["1", "2"]}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"i", ",", 
             FractionBox["1", "2"]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=1)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"v", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(V\), \(i\)]\)(s=1)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"i", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=1)-\!\(\*SubscriptBox[\(V\), \
\(i\)]\)(s=1)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "1"}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"i", ",", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=2)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(V\), \(i\)]\)(s=2)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"i", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(v\), \(i\)]\)(s=2)-\!\(\*SubscriptBox[\(V\), \
\(i\)]\)(s=2)=\>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "2"}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"i", ",", "2"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", "N"}], "//",
        "Expand"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"vPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"Evaluate", "@", 
         RowBox[{"Flatten", "@", 
          RowBox[{"{", 
           RowBox[{"vTable", ",", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Expand", "[", 
               RowBox[{"PowerExpand", "[", 
                RowBox[{"v", "[", 
                 RowBox[{"3", ",", 
                  SuperscriptBox["\[ExponentialE]", "t"]}], "]"}], "]"}], 
               "]"}], "]"}], "/.", 
             RowBox[{"rV", "->", 
              RowBox[{
               RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
               SuperscriptBox["\[ExponentialE]", "t"], "]"}]}]}]}], "}"}]}]}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "60"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[StyleBox[\"v\",FontSlant->\"Italic\"], \"i\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<0\>\"", ",", "\"\<1\>\"", ",", "\"\<2\>\"", ",", 
             "\"\<3\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"vInset", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"vTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "50"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*StyleBox[SubscriptBox[\"v\", \"i\"],FontSlant->\"Italic\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"vInsetOptions", "[", 
          RowBox[{"[", "w", "]"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "60"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[StyleBox[\"V\",FontSlant->\"Italic\"], \"i\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<0\>\"", ",", "\"\<1\>\"", ",", "\"\<2\>\"", ",", 
             "\"\<3\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VInset", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "50"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[StyleBox[\"V\",FontSlant->\"Italic\"], \"i\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", "Thick"}], ",", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"vInsetOptions", "[", 
          RowBox[{"[", "w", "]"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"vVPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"vVTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "20"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*StyleBox[SubscriptBox[\"v\", \"i\"],FontSlant->\"Italic\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))-\!\(\*SubscriptBox[\
StyleBox[\"V\",FontSlant->\"Italic\"], \
\"i\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        
        RowBox[{"FrameStyle", "->", "Thick"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<0\>\"", ",", "\"\<1\>\"", ",", "\"\<2\>\"", ",", 
             "\"\<3\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"vVInset", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"vVTable", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<ln \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\)\>\"", ",", 
           "\"\<\!\(\*StyleBox[SubscriptBox[\"v\", \"i\"],FontSlant->\"Italic\
\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))-\!\(\*SubscriptBox[\
StyleBox[\"V\",FontSlant->\"Italic\"], \
\"i\"]\)(\!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
        
        RowBox[{"FrameStyle", "->", "Thick"}], ",", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"FontFamily", "->", "pubFont"}], ",", 
           RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"vInsetOptions", "[", 
          RowBox[{"[", "w", "]"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done coefficient study of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"01abe7d0-1512-4e4a-a7a1-ff3fdd26294f\"]],\
ExpressionUUID->\"71131487-e8ba-4ec4-be0c-6fc4d9c01b02\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.9040792593283253`*^9, 
   3.90407928628504*^9}, {3.9040810474395313`*^9, 3.904081048675764*^9}, {
   3.904082715653428*^9, 3.904082744056897*^9}, 3.904082809533296*^9, {
   3.9040851924068336`*^9, 3.904085194008956*^9}, {3.90411626261968*^9, 
   3.9041165119992437`*^9}, {3.904117620506506*^9, 3.904117655007568*^9}, {
   3.904117704142004*^9, 3.904117734163542*^9}, {3.904117845526022*^9, 
   3.90411787441787*^9}, {3.9041187544728727`*^9, 3.904118818051722*^9}, 
   3.9041195800512247`*^9, {3.904119808377314*^9, 3.9041198084374437`*^9}, {
   3.904137346719605*^9, 3.904137350825473*^9}, 3.904137380942257*^9, {
   3.904157955552114*^9, 3.904157964143957*^9}, 3.904158195044078*^9, {
   3.904158234064665*^9, 3.904158272726671*^9}, 3.904160644552402*^9, 
   3.904161095108673*^9, {3.904213591464715*^9, 3.904213633458312*^9}, {
   3.904213709532114*^9, 3.9042137313512278`*^9}, {3.904213791881144*^9, 
   3.904213796521826*^9}, {3.904213836164598*^9, 3.904213888742819*^9}, {
   3.904214880272464*^9, 3.90421493987812*^9}, 3.904214994117115*^9, {
   3.904215045872367*^9, 3.9042150550802937`*^9}, {3.904215089756988*^9, 
   3.9042151932898397`*^9}, {3.904215447367443*^9, 3.904215493934754*^9}, {
   3.904224140844449*^9, 3.904224147894288*^9}, {3.904224240182005*^9, 
   3.904224241232136*^9}, 3.9042243196032667`*^9, {3.904224433301852*^9, 
   3.904224455387792*^9}, {3.90422448614251*^9, 3.9042246993646193`*^9}, {
   3.904225458362328*^9, 3.904225458659346*^9}, {3.904225533984264*^9, 
   3.9042255340420227`*^9}, {3.904319086398439*^9, 3.904319092227516*^9}, 
   3.904320854388754*^9, {3.9043231540502357`*^9, 3.904323154544038*^9}, {
   3.904323234667457*^9, 3.904323250922854*^9}, {3.904323435805976*^9, 
   3.9043234397414093`*^9}, {3.904909255863851*^9, 3.9049092568607073`*^9}, 
   3.904925775865653*^9, {3.904998350711994*^9, 3.904998355821837*^9}, 
   3.90499848383882*^9, {3.9055501024340773`*^9, 3.9055501024701653`*^9}, {
   3.9055817325367737`*^9, 3.905581732580349*^9}, {3.905584366307782*^9, 
   3.9055843774635143`*^9}, {3.905584449725827*^9, 3.9055845136941338`*^9}, {
   3.905585317678658*^9, 3.905585320823761*^9}, {3.90558675382049*^9, 
   3.9055868309097977`*^9}, {3.905586887747181*^9, 3.905586920017016*^9}, {
   3.9055885166329327`*^9, 3.905588556775627*^9}, {3.905680117377129*^9, 
   3.905680135265189*^9}, 3.9056803564415607`*^9, 3.905702121375238*^9, 
   3.9057080453607817`*^9, 3.905708211336011*^9, 3.906112299975452*^9, {
   3.90611295099683*^9, 3.9061129897322063`*^9}, {3.906114538104876*^9, 
   3.906114550821306*^9}, {3.906126410434566*^9, 3.9061264133118353`*^9}, {
   3.906130028120376*^9, 3.9061300442187443`*^9}, {3.906130090133547*^9, 
   3.906130108306327*^9}, {3.906130228049493*^9, 3.906130231534374*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"da2254e2-55cd-48e2-b9a5-fd8db94dd0a2"],

Cell[BoxData[
 RowBox[{"vInsetAll", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"vInset", "[", "w", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904074367244759*^9, 3.90407438892445*^9}, 
   3.904074448605422*^9, 3.904118087853269*^9, 3.904119659019334*^9, {
   3.904119734003089*^9, 3.90411977699786*^9}, {3.904215353099172*^9, 
   3.9042153652240677`*^9}, {3.9042155184608192`*^9, 3.904215520124264*^9}, {
   3.9058023792657547`*^9, 3.905802381119705*^9}, {3.905803013555942*^9, 
   3.905803014232531*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"27d0ae63-9ec0-4835-824c-1f469e0ffe06"],

Cell[BoxData[
 RowBox[{"VInsetAll", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"VInset", "[", "w", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904074367244759*^9, 3.90407438892445*^9}, 
   3.904074448605422*^9, 3.904118087853269*^9, 3.904119659019334*^9, {
   3.904119734003089*^9, 3.90411977699786*^9}, {3.904215353099172*^9, 
   3.9042153652240677`*^9}, {3.9042155184608192`*^9, 3.904215543709715*^9}, {
   3.904225324288268*^9, 3.904225326494742*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3a23713c-5206-4b1a-9813-e26614d65edc"],

Cell[BoxData[
 RowBox[{"vVInsetAll", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"vVInset", "[", "w", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"ImageSize", "->", "pubImageSize"}], ",", 
    StyleBox[
     RowBox[{"Evaluate", "@", "copyright"}],
     FontColor->GrayLevel[0]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904074367244759*^9, 3.90407438892445*^9}, 
   3.904074448605422*^9, 3.904118087853269*^9, 3.904119659019334*^9, {
   3.904119734003089*^9, 3.90411977699786*^9}, {3.904215353099172*^9, 
   3.9042153652240677`*^9}, {3.9042155184608192`*^9, 3.904215543709715*^9}, {
   3.9058024305828753`*^9, 3.905802436920583*^9}, {3.905803020682877*^9, 
   3.905803021288612*^9}, {3.906129966480929*^9, 3.906129980531127*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"504567ad-c869-48fd-b2e8-1f2bb96a7e9b"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"vVInsetAll", ",", 
   RowBox[{"ImageSize", "->", "pubImageSize"}], ",", 
   RowBox[{"FontSize", "->", 
    RowBox[{"2", "pubFontSize"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.906129841827533*^9, 3.906129844407481*^9}, {
  3.9061298796817217`*^9, 3.9061299151693*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"642360bb-feed-4548-9624-99895df91b37"],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"725112e1-9bba-4cf2-88c2-\
4eaffa849062"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Export", "[", 
        RowBox[{
         RowBox[{"\"\<VrCoeff\>\"", "<>", 
          RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"vPlot", "[", "w", "]"}], ",", 
           RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{
         RowBox[{"\"\<VrCoeffRen\>\"", "<>", 
          RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"VPlot", "[", "w", "]"}], ",", 
           RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{
         RowBox[{"\"\<VrCoeffSub\>\"", "<>", 
          RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"vVPlot", "[", "w", "]"}], ",", 
           RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[StyleBox[
SubscriptBox[StyleBox[\"f\",FontSlant->\"Italic\"], \
StyleBox[\"i\",FontSlant->\"Italic\"]],FontWeight->\"Plain\"]],ExpressionUUID-\
>\"ae55fd87-f36b-4c76-a6ed-4c97bfe4a3ef\"]],ExpressionUUID->\"0075fc10-53fe-\
486a-9f4b-9aff88226e61\"]\) coefficient plots in \>\"", "<>", 
         RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<vInsetAll.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"vInsetAll", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<vWInsetAll.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"VInsetAll", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<vVInsetAll.pdf\>\"", ",", 
      RowBox[{"Show", "[", 
       RowBox[{"vVInsetAll", ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, {3.9041586889216757`*^9, 3.904158726657894*^9}, {
   3.904160926884646*^9, 3.904160930115155*^9}, {3.904214561509536*^9, 
   3.904214625845196*^9}, {3.904214698455065*^9, 3.9042147139544764`*^9}, {
   3.904215601660697*^9, 3.904215715564158*^9}, {3.904927533473098*^9, 
   3.904927567792472*^9}, {3.9049279465650167`*^9, 3.9049279550142*^9}, 
   3.904998361962822*^9, 3.904998485264537*^9, 3.9057743387868156`*^9, {
   3.9061148231818123`*^9, 3.906114858735991*^9}, {3.906129814212756*^9, 
   3.906129827084537*^9}, {3.906130002045669*^9, 3.906130008154752*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"e3b9e43b-0609-4b8d-9895-d043569604c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Perturbative expansion of static energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "a8af9bfc-8201-417e-8cfa-9d02c3271aa2"]
}], "Subsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
   3.9041583657391777`*^9, 3.9041583683683233`*^9}, 
   3.9041606962194138`*^9},ExpressionUUID->"979576c6-f95c-48d6-adee-\
1823fc6dab30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<\!\(\*StyleBox[\"R\",FontSlant->\"Italic\"]\)(1/\!\(\*StyleBox[\"\
r\",FontSlant->\"Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904159834214459*^9, 3.904159837745193*^9}, {
   3.90416553633702*^9, 3.9041655417817497`*^9}, 3.904214444371264*^9, {
   3.905549564343803*^9, 3.905549571555964*^9}, 3.905550102472043*^9, 
   3.905581732594479*^9, 3.9055853217679987`*^9, {3.90611453815473*^9, 
   3.906114550831944*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"79ecffb1-b976-4a1f-befb-4ae2570c676e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<% diff. \
\!\(\*StyleBox[\"R\",FontSlant->\"Italic\"]\)(1/\!\(\*StyleBox[\"r\",\
FontSlant->\"Italic\"]\)\!\(\*StyleBox[\")\",FontSlant->\"Italic\"]\)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904244007013637*^9, 3.904244035514298*^9}, {
   3.904244831423667*^9, 3.9042448691170797`*^9}, {3.904245047264791*^9, 
   3.904245059342722*^9}, 3.904245156212944*^9, 3.9055501024740868`*^9, 
   3.905581732597104*^9, 3.905585322422812*^9, {3.9055889292241507`*^9, 
   3.905588930462551*^9}, {3.9057151899543056`*^9, 3.905715219800342*^9}, {
   3.906114538156726*^9, 3.906114550833706*^9}, 3.906403412685041*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"1ca5f891-edec-4e7b-a9ce-899621f7c769"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Vofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofrTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vofr", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"Vofr", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"Vofr", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofrPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofrTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "vlabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"l", ",", "s"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{"\[Beta]", "[", "1", "]"}]], ")"}], 
             RowBox[{"l", "+", "1"}]]}], "]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             RowBox[{"\[Beta]", "[", "0", "]"}]], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}], ")"}], 
          RowBox[{"l", "+", "1"}]]}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofrUSTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofrUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "vlabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VofrPlot", "[", "w", "]"}], ",", 
        RowBox[{"VofrUSPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VrPT", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VofrPlot", "[", "w", "]"}], ",", 
          RowBox[{"VofrUSPlot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.2", ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"VofrUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Evaluate", "@", "vlabel"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Ratios w.r.t. s=1, ultrasoft\>\"", ",", "14", ",", "Orange"}], 
       "]"}], "]"}],
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[";",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{"VofrRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["VofrTable", 
         RowBox[{"VofrUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofrRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofrRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "100"}], ",", "300"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", 
        RowBox[{"Evaluate", "@", "wlabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VofrUSRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["VofrUSTable", 
         RowBox[{"VofrUSTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}]], "-", "1"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VofrUSRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VofrUSRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "100"}], ",", "300"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "wlabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VofrRatioPlot", "[", "w", "]"}], ",", 
        RowBox[{"VofrUSRatioPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VrRatio", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VofrRatioPlot", "[", "w", "]"}], ",", 
          RowBox[{"VofrUSRatioPlot", "[", "w", "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "}"}]}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done perturbative expansion of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"392f0712-593f-4f70-a791-cce10e94e74a\"]],\
ExpressionUUID->\"ee1a12ef-55cd-4b0f-bc99-b4060196d9a1\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904071801334874*^9, 3.904071856262926*^9}, {
   3.904071977260584*^9, 3.9040721836905117`*^9}, 3.9040722337930813`*^9, {
   3.904072376103859*^9, 3.9040724241529818`*^9}, 3.904072629702908*^9, {
   3.9040726908635483`*^9, 3.904072800769562*^9}, {3.904073092202653*^9, 
   3.904073179843719*^9}, {3.9040732471987133`*^9, 3.9040733331879253`*^9}, {
   3.90407338195512*^9, 3.904073532488393*^9}, {3.904073633683734*^9, 
   3.904073659047003*^9}, {3.904073691063871*^9, 3.9040737705236464`*^9}, {
   3.9040738102678633`*^9, 3.904073822765417*^9}, {3.9040738806766043`*^9, 
   3.904073883936236*^9}, {3.904073968246543*^9, 3.904074001179047*^9}, {
   3.9040740326994457`*^9, 3.904074070229003*^9}, {3.904074659946332*^9, 
   3.9040746810949802`*^9}, {3.904074732928829*^9, 3.9040748323027983`*^9}, {
   3.904075052005021*^9, 3.90407505828939*^9}, {3.904075185947184*^9, 
   3.904075292273909*^9}, 3.904075382583555*^9, 3.904076263649972*^9, {
   3.904076302775675*^9, 3.904076315428906*^9}, {3.904076510637795*^9, 
   3.9040765111000357`*^9}, {3.9040765742489243`*^9, 3.904076602365251*^9}, {
   3.9040827735524063`*^9, 3.904082796120243*^9}, {3.9040839244341373`*^9, 
   3.904083943880192*^9}, {3.904084148769197*^9, 3.9040841900762777`*^9}, {
   3.9040842265497913`*^9, 3.904084227770857*^9}, {3.9040845510517807`*^9, 
   3.9040845554108763`*^9}, 3.904084604667301*^9, 3.904084805851441*^9, {
   3.9040848569412746`*^9, 3.9040848942349663`*^9}, {3.904084938792746*^9, 
   3.90408496223948*^9}, {3.904085063158939*^9, 3.9040850856550922`*^9}, {
   3.9040851243468323`*^9, 3.904085157826475*^9}, {3.904085195084153*^9, 
   3.904085195884674*^9}, {3.904085265157544*^9, 3.904085410944262*^9}, 
   3.904085457808887*^9, {3.90408549593524*^9, 3.90408550965406*^9}, {
   3.904085550130323*^9, 3.9040856141821547`*^9}, {3.90408565915057*^9, 
   3.904085710321809*^9}, 3.904086226019023*^9, 3.9040863748083057`*^9, 
   3.9040866214627666`*^9, 3.9041309376594677`*^9, {3.904130977017136*^9, 
   3.904130979989819*^9}, {3.904131012226774*^9, 3.904131083075609*^9}, {
   3.904131124068138*^9, 3.904131294970539*^9}, {3.904131415035121*^9, 
   3.904131493539774*^9}, {3.90413153766293*^9, 3.904131570504793*^9}, {
   3.904131657969289*^9, 3.904131659084367*^9}, {3.904131734876289*^9, 
   3.904131770224881*^9}, {3.9041318070656*^9, 3.904131836082177*^9}, {
   3.904135694354669*^9, 3.904135816461751*^9}, {3.904135916676038*^9, 
   3.904135940863862*^9}, {3.904135978108901*^9, 3.904135985894383*^9}, {
   3.9041361568359118`*^9, 3.904136195432262*^9}, {3.9041362344095573`*^9, 
   3.904136335157113*^9}, {3.904136380507587*^9, 3.904136387212863*^9}, {
   3.9041364575502777`*^9, 3.9041365046010723`*^9}, {3.904136606120433*^9, 
   3.9041367440578938`*^9}, {3.9041369623743143`*^9, 3.904136967503153*^9}, {
   3.90413732224431*^9, 3.904137326647038*^9}, {3.904137384359395*^9, 
   3.904137389546541*^9}, {3.9041375025058413`*^9, 3.904137504134424*^9}, 
   3.904137613493599*^9, {3.904137703780963*^9, 3.9041377084115257`*^9}, {
   3.904137973112075*^9, 3.904137979742516*^9}, {3.9041380304484453`*^9, 
   3.904138062940461*^9}, {3.9041597633232107`*^9, 3.904159790751811*^9}, {
   3.904159901372802*^9, 3.9041600061790648`*^9}, {3.904161071716116*^9, 
   3.904161077649515*^9}, {3.904214446661819*^9, 3.904214449772356*^9}, {
   3.904240782629736*^9, 3.904240795329666*^9}, {3.904242123294033*^9, 
   3.9042421269142227`*^9}, 3.904244956205595*^9, {3.9042450803611813`*^9, 
   3.904245083499983*^9}, {3.904319374254122*^9, 3.9043194389659348`*^9}, 
   3.904335100346218*^9, {3.904335169611821*^9, 3.904335171214724*^9}, 
   3.904909286356029*^9, {3.904998365406118*^9, 3.904998367340719*^9}, 
   3.904998486268585*^9, 3.905702133219564*^9, 3.905708049071763*^9, 
   3.9057082120270576`*^9, {3.905802535994836*^9, 3.905802537390746*^9}, 
   3.9058030259221354`*^9, {3.90580332109066*^9, 3.9058033220189123`*^9}, 
   3.906057447486659*^9, {3.906130233182746*^9, 3.9061302341459084`*^9}, {
   3.90640370546589*^9, 3.906403749360031*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"d35c3f88-67dd-4b63-926a-c57b418e4247"],

Cell[CellGroupData[{

Cell["Export plots", "Subsubsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.904085792042329*^9, 
  3.9040857991316137`*^9}},ExpressionUUID->"09692a95-9d75-4c64-b02c-\
41e228912bd4"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VrPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"VrPT", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VrRatio\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"VrRatio", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[RowBox[{
SubscriptBox[StyleBox[\"E\",FontSlant->\"Italic\"], \"0\"], RowBox[{\"(\", \
StyleBox[\"r\",FontSlant->\"Italic\"], \
\")\"}]}]],ExpressionUUID->\"670e08e6-a8c9-4b97-9ceb-b641fc58bc65\"]],\
ExpressionUUID->\"58143811-9ffd-40fc-9376-960b5fbaa8e0\"]\) plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, 3.904998370902713*^9, 
   3.904998487466681*^9, {3.906114865586383*^9, 3.906114873594851*^9}, {
   3.906403757127879*^9, 3.9064037620762453`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"95f6d663-aeb6-4843-9c91-8ef97ccc16db"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Renormalon subtraction of static energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "(", "r", ")"}], TraditionalForm]],ExpressionUUID->
  "e761b965-3840-4310-982d-8d431d11ed2d"]
}], "Subsection",
 CellChangeTimes->{{3.904071746987858*^9, 3.9040717780721073`*^9}, {
  3.9041583657391777`*^9, 3.9041583683683233`*^9}, {3.9041606962194138`*^9, 
  3.904160720093916*^9}},ExpressionUUID->"4f6cdbb9-d002-4479-aa8b-\
d07d6b399f4b"],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Nonperturbative\[CloseCurlyDoubleQuote] part", \
"Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
  3.895272565457952*^9, 3.895272573946621*^9}, {3.904227210142136*^9, 
  3.904227212193967*^9}},ExpressionUUID->"49a130a5-cf6d-4d50-83a7-\
3e9a9000e903"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
StyleBox[\"B\",FontSlant->\"Plain\"]]\)(1/\!\(\*StyleBox[\"r\",FontSlant->\"\
Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90424108122044*^9, 3.9042411414892387`*^9}, {
   3.904319336727129*^9, 3.904319339244958*^9}, 3.905550102477507*^9, 
   3.905581732702548*^9, 3.905585323107793*^9, {3.9057199852205276`*^9, 
   3.905719986350738*^9}, {3.9061145381735497`*^9, 3.906114550849634*^9}, {
   3.906406157112297*^9, 3.906406161407901*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"96d152f7-27be-4559-b3bc-3c539f6c1314"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VMRSofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"V0", "[", "s", "]"}], 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
        RowBox[{"Javad", "[", 
         RowBox[{"b", ",", 
          FractionBox["1", 
           RowBox[{"2", 
            RowBox[{"\[Beta]", "[", "0", "]"}], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
       RowBox[{"rV", "->", 
        FractionBox["1", "3"]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"VMRSofrTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VMRSofr", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VMRSofr", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VMRSofr", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VMRSofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"V0", "[", "s", "]"}], 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
        RowBox[{"Javad", "[", 
         RowBox[{"b", ",", 
          FractionBox["1", 
           RowBox[{"2", 
            RowBox[{"\[Beta]", "[", "0", "]"}], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VMRSofrUSTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VMRSofrPLot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VMRSofrTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "mlabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VMRSofrUSPLot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VMRSofrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "mlabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VMRSofrPLot", "[", "w", "]"}], ",", 
        RowBox[{"VMRSofrUSPLot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VMRSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VMRSofrPLot", "[", "w", "]"}], ",", 
          RowBox[{"VMRSofrUSPLot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"VMRSofrUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Evaluate", "@", "mlabel"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done \
\!\(\*TagBox[StyleBox[\"J\",StripOnInput->False,FontFamily->\"Snell Roundhand\
\"],HoldForm]\)-function  of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"9ba7c622-c7b3-4ad3-b0e1-112b42fa4de0\"]],\
ExpressionUUID->\"9324304c-8caa-4310-8db9-1cfa10e09349\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904161228400384*^9, 3.904161239200252*^9}, {
   3.904227318411645*^9, 3.9042273618684187`*^9}, {3.904227464911188*^9, 
   3.9042275080640993`*^9}, 3.904227557354179*^9, {3.904227621491643*^9, 
   3.904227630686995*^9}, 3.904227721184001*^9, {3.904227759019644*^9, 
   3.904227801729786*^9}, {3.904227834364705*^9, 3.904227932977489*^9}, {
   3.904227987556663*^9, 3.9042280779313793`*^9}, {3.9042281208558702`*^9, 
   3.904228300253488*^9}, {3.9042284869143248`*^9, 3.904228488694372*^9}, 
   3.9042401515702677`*^9, 3.9042411038469973`*^9, {3.904241151584239*^9, 
   3.904241176658194*^9}, {3.9042412289422913`*^9, 3.904241229356394*^9}, {
   3.904241308735333*^9, 3.904241328654902*^9}, {3.904242132642248*^9, 
   3.904242136496043*^9}, 3.904242963620406*^9, {3.904312246332933*^9, 
   3.904312255137287*^9}, {3.904482900732593*^9, 3.904482930162181*^9}, {
   3.904483013712563*^9, 3.9044830243548*^9}, 3.904909287664819*^9, 
   3.904998384910714*^9, 3.904998488565501*^9, {3.905008745514852*^9, 
   3.905008748067712*^9}, 3.9057021410499897`*^9, 3.905708057160277*^9, 
   3.90570821286586*^9, {3.905802613391918*^9, 3.905802621153431*^9}, 
   3.905803032516988*^9, 3.906059581686973*^9, 3.906060048494471*^9, {
   3.9060601000257807`*^9, 3.906060103156838*^9}, 3.906130235555849*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"09c87e2d-1314-465b-b082-8b4bb84aadf1"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VMRSPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"VMRSPlot", "[", "w", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[RowBox[{
SubscriptBox[StyleBox[\"E\",FontSlant->\"Italic\"], \"0\"], RowBox[{\"(\", \
StyleBox[\"r\",FontSlant->\"Italic\"], \
\")\"}]}]],ExpressionUUID->\"cb1ab5e1-1f52-4de0-b3eb-1bddd50fdd96\"]],\
ExpressionUUID->\"e5515b11-d7cb-473c-98b6-bda65a38de83\"]\) \
\!\(\*TagBox[StyleBox[\"J\",StripOnInput->False,FontFamily->\"Snell Roundhand\
\"],HoldForm]\)-function plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.9042283253073263`*^9, 
   3.9042283821226377`*^9}, 3.904998388104539*^9, 3.904998489279862*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"89c5aecd-bfd0-4fb0-8b44-041e2b99df70"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Subtracted perturbative part", "Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
  3.895272565457952*^9, 3.895272573946621*^9}, {3.904227210142136*^9, 
  3.9042272381719017`*^9}},ExpressionUUID->"eb14263b-a0ac-417a-bc8d-\
df5ccf390d40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"slabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\
\[CapitalLambda]\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
StyleBox[\"RS\",FontSlant->\"Plain\"]]\)(1/\!\(\*StyleBox[\"r\",FontSlant->\"\
Italic\"]\))\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90424108122044*^9, 3.9042411414892387`*^9}, {
   3.90424120934317*^9, 3.9042412241043453`*^9}, 3.904483136468664*^9, 
   3.905550102481186*^9, 3.905581732804281*^9, 3.90558532378822*^9, {
   3.906114538187995*^9, 3.9061145508638773`*^9}, {3.906406099342019*^9, 
   3.906406142968758*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"74966fef-4365-417e-97c9-5939eadc5fd5"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VSUBofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"l", ",", "s"}], "]"}], "-", 
            RowBox[{"V", "[", 
             RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}], ")"}], 
           RowBox[{"l", "+", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
       RowBox[{"rV", "->", 
        FractionBox["1", "3"]}]}], "]"}]}], ";", 
    RowBox[{"Print", "[", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VSUBofrTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VSUBofr", "[", 
         RowBox[{"r", ",", 
          FractionBox["1", "2"]}], "]"}], ",", 
        RowBox[{"VSUBofr", "[", 
         RowBox[{"r", ",", "1"}], "]"}], ",", 
        RowBox[{"VSUBofr", "[", 
         RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VSUBofrPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VSUBofrTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "slabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VSUBofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"l", ",", "s"}], "]"}], "-", 
            RowBox[{"V", "[", 
             RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}], ")"}], 
           RowBox[{"l", "+", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VSUBofrUSTable", "=", 
     RowBox[{"N", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VSUBofrUS", "[", 
         RowBox[{"r", ",", 
          FractionBox["1", "2"]}], "]"}], ",", 
        RowBox[{"VSUBofrUS", "[", 
         RowBox[{"r", ",", "1"}], "]"}], ",", 
        RowBox[{"VSUBofrUS", "[", 
         RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VSUBofrUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VSUBofrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "slabel"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VSUBofrPlot", "[", "w", "]"}], ",", 
        RowBox[{"VSUBofrUSPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VSUBPlot", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VSUBofrPlot", "[", "w", "]"}], ",", 
          RowBox[{"VSUBofrUSPlot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        StyleBox["\[IndentingNewLine]",
         FontColor->GrayLevel[1]], 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"VSUBofrUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.4"}], ",", "0.6"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Evaluate", "@", "slabel"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done subtracted series of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"96233906-b8cf-46e0-b7d0-47135cbf7af7\"]],\
ExpressionUUID->\"3d40695f-c300-4b24-8d6f-450085ae8e60\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904161228400384*^9, 3.904161239200252*^9}, {
   3.9042401930101147`*^9, 3.904240287907898*^9}, {3.9042403538909388`*^9, 
   3.9042403756899557`*^9}, {3.904240417796359*^9, 3.90424042367199*^9}, {
   3.904240489501624*^9, 3.904240511709963*^9}, {3.9042405542696657`*^9, 
   3.904240683215825*^9}, {3.9042408641765833`*^9, 3.904240869044245*^9}, {
   3.9042409369912977`*^9, 3.904240960252122*^9}, {3.9042412517939997`*^9, 
   3.9042412720019827`*^9}, {3.9042415726281424`*^9, 3.904241572796067*^9}, {
   3.904242144032498*^9, 3.904242147522443*^9}, 3.904243009207738*^9, {
   3.9043192581091337`*^9, 3.904319306350404*^9}, {3.904332568853257*^9, 
   3.904332593690135*^9}, {3.904483028619529*^9, 3.9044830310183887`*^9}, {
   3.904844396373094*^9, 3.9048443984491034`*^9}, 3.904909288784247*^9, 
   3.90499839886296*^9, 3.9049984900008793`*^9, 3.9057021494263287`*^9, 
   3.9057080623311567`*^9, 3.905708213747031*^9, {3.905802682102933*^9, 
   3.9058026829520807`*^9}, 3.905803036473282*^9, 3.906112381241585*^9, {
   3.9061264274316187`*^9, 3.906126429161125*^9}, 3.906130236875924*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"b2a762c4-c75f-43dc-a3a4-a60f4c6a466b"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VSUBPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"VSUBPlot", "[", "w", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<export \!\(\*Cell[TextData[Cell[BoxData[RowBox[{
SubscriptBox[StyleBox[\"E\",FontSlant->\"Italic\"], \"0\"], RowBox[{\"(\", \
StyleBox[\"r\",FontSlant->\"Italic\"], \
\")\"}]}]],ExpressionUUID->\"3b19f687-ec8d-4c1f-a045-e7d06fdc8eab\"]],\
ExpressionUUID->\"94aa9073-2ccb-46ad-ac47-9532343d4467\"]\) \
\!\(\*TagBox[StyleBox[\"J\",StripOnInput->False,FontFamily->\"Snell Roundhand\
\"],HoldForm]\)-function plots in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.9042283253073263`*^9, 
   3.9042283821226377`*^9}, {3.904240461479617*^9, 3.9042404663507423`*^9}, 
   3.904998401509796*^9, 3.904998490697439*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"43951481-d7b6-442d-b627-a830eaabe142"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["r",
  FontSlant->"Italic"],
 ") with minimal renormalon subtraction"
}], "Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
  3.895272565457952*^9, 3.895272573946621*^9}, {3.904227210142136*^9, 
  3.904227266906562*^9}},ExpressionUUID->"a61d9a83-fdbd-464a-ad8b-\
3db992ebe11d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"MRS\"]\)(1/\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\")\"\
,FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904241510725306*^9, 3.904241538499642*^9}, {
   3.905172011928412*^9, 3.905172019025692*^9}, 3.905550102484331*^9, 
   3.905581732901926*^9, {3.905583270276083*^9, 3.905583277458435*^9}, 
   3.90558532777133*^9, {3.9061145382002993`*^9, 3.906114550875835*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"6e22ec5e-d6a9-41ec-b637-16cd70a467fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"srlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<s\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"MRS\"]\)(1/\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\")\"\
,FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904241510725306*^9, 3.904241538499642*^9}, {
   3.905172011928412*^9, 3.905172037226512*^9}, 3.9051731587761793`*^9, 
   3.905550102487239*^9, 3.9055817329045067`*^9, {3.905583285053857*^9, 
   3.9055832934000177`*^9}, 3.905585325198275*^9, {3.906114538202351*^9, 
   3.906114550877512*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"935f6a58-097c-4273-83df-74783dc17f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dlabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"\
", ",", "\"\<% diff. \
\!\(\*SubscriptBox[StyleBox[\"R\",FontSlant->\"Italic\"], \
\"MRS\"]\)(1/\!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\!\(\*StyleBox[\")\"\
,FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", "Thick"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "->", "pubFont"}], ",", 
        RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904244007013637*^9, 3.904244035514298*^9}, {
   3.904244831423667*^9, 3.9042448691170797`*^9}, 3.9042451625788927`*^9, 
   3.90555010249018*^9, 3.905581732906986*^9, 3.90558532520096*^9, 
   3.905680903189658*^9, {3.905715189971336*^9, 3.905715219802519*^9}, {
   3.906114538204389*^9, 3.906114550879258*^9}, {3.9064034154064417`*^9, 
   3.9064034189651623`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"0e94219c-6183-4362-b4f8-65d8ca13a6e1"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
       ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox[";",
     FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"l", ",", "s"}], "]"}], "-", 
             RowBox[{"V", "[", 
              RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}], ")"}], 
            RowBox[{"l", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"V0", "[", "s", "]"}], 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
         RowBox[{"Javad", "[", 
          RowBox[{"b", ",", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}], 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"VTOTofrTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VTOTofr", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofr", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofr", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTofrPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTofrTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"l", ",", "s"}], "]"}], "-", 
             RowBox[{"V", "[", 
              RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}], ")"}], 
            RowBox[{"l", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"V0", "[", "s", "]"}], 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
         RowBox[{"Javad", "[", 
          RowBox[{"b", ",", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}], 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VTOTofrUSTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTofrUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTofrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VTOTofrPlot", "[", "w", "]"}], ",", 
        RowBox[{"VTOTofrUSPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTPlot", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VTOTofrPlot", "[", "w", "]"}], ",", 
          RowBox[{"VTOTofrUSPlot", "[", "w", "]"}]}], "}"}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        StyleBox["\[IndentingNewLine]",
         FontColor->GrayLevel[1]], 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"LogLinearPlot", "[", 
      RowBox[{"VTOTofrUSTable", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.01", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.01", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Evaluate", "@", "tlabel"}], ",", 
       RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Plot \!\(\*StyleBox[\"s\",FontSlant->\"Italic\"]\) dependence at \
fixed \!\(\*StyleBox[\"r\",FontSlant->\"Italic\"]\)\[CapitalLambda]\>\"", ",",
         "14", ",", "Blue"}], "]"}], "]"}],
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[";",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["VTOTofsUSTable",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     RowBox[{
      StyleBox["Simplify",
       FontColor->GrayLevel[0]], 
      StyleBox["[",
       FontColor->GrayLevel[0]], 
      RowBox[{
       StyleBox["N",
        FontColor->GrayLevel[0]], 
       StyleBox["[",
        FontColor->GrayLevel[0]], 
       RowBox[{
        StyleBox["{",
         FontColor->GrayLevel[0]], 
        RowBox[{
         RowBox[{
          StyleBox["VTOTofrUS",
           FontColor->GrayLevel[0]], 
          StyleBox["[",
           FontColor->GrayLevel[0]], 
          RowBox[{
           FractionBox[
            StyleBox["1",
             FontColor->GrayLevel[0]], "4"], 
           StyleBox[",",
            FontColor->GrayLevel[0]], 
           StyleBox["s",
            FontColor->GrayLevel[0]]}], 
          StyleBox["]",
           FontColor->GrayLevel[0]]}], 
         StyleBox[",",
          FontColor->GrayLevel[0]], 
         StyleBox[
          RowBox[{"VTOTofrUS", "[", 
           RowBox[{
            FractionBox[
             StyleBox["1",
              FontColor->GrayLevel[0]], "16"], ",", "s"}], "]"}],
          FontColor->GrayLevel[0]], 
         StyleBox[",",
          FontColor->GrayLevel[0]], 
         StyleBox[
          RowBox[{"VTOTofrUS", "[", 
           RowBox[{
            FractionBox[
             StyleBox["1",
              FontColor->GrayLevel[0]], "64"], ",", "s"}], "]"}],
          FontColor->GrayLevel[0]]}], 
        StyleBox["}",
         FontColor->GrayLevel[0]]}], 
       StyleBox["]",
        FontColor->GrayLevel[0]]}], 
      StyleBox["]",
       FontColor->GrayLevel[0]]}]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTofsUSPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTofsUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"1", "/", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "4"}], ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ScalingFunctions", "->", 
         RowBox[{"{", 
          RowBox[{"\"\<Log2\>\"", ",", "None"}], "}"}]}], ",", 
        RowBox[{"Evaluate", "@", "srlabel"}], ",", 
        RowBox[{"Evaluate", "@", "sstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Error band for s=1, ultrasoft\>\"", ",", "14", ",", "Purple"}], 
       "]"}], "]"}],
     FontColor->RGBColor[0.5, 0, 0.5]], 
    StyleBox[";",
     FontColor->RGBColor[0.5, 0, 0.5]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     RowBox[{"VTOTofrUSup", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"l", ",", "s"}], "]"}], "-", 
               RowBox[{"f", "*", 
                RowBox[{"V", "[", 
                 RowBox[{"l", ",", "s"}], "]"}]}]}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
                RowBox[{"s", "/", "r"}], "]"}], ")"}], 
              RowBox[{"l", "+", "1"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
          RowBox[{"f", "->", 
           RowBox[{"1", "+", 
            RowBox[{"errV0", "[", "s", "]"}]}]}]}], ")"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"f", "*", 
             RowBox[{"V0", "[", "s", "]"}]}], 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
           RowBox[{"Javad", "[", 
            RowBox[{"b", ",", 
             FractionBox["1", 
              RowBox[{"2", 
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
                RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
          RowBox[{"f", "->", 
           RowBox[{"1", "+", 
            RowBox[{"errV0", "[", "s", "]"}]}]}]}], ")"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUSdn", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"l", ",", "s"}], "]"}], "-", 
               RowBox[{"f", "*", 
                RowBox[{"V", "[", 
                 RowBox[{"l", ",", "s"}], "]"}]}]}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
                RowBox[{"s", "/", "r"}], "]"}], ")"}], 
              RowBox[{"l", "+", "1"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
          RowBox[{"f", "->", 
           RowBox[{"1", "-", 
            RowBox[{"errV0", "[", "s", "]"}]}]}]}], ")"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"f", "*", 
             RowBox[{"V0", "[", "s", "]"}]}], 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
           RowBox[{"Javad", "[", 
            RowBox[{"b", ",", 
             FractionBox["1", 
              RowBox[{"2", 
               RowBox[{"\[Beta]", "[", "0", "]"}], 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
                RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
          RowBox[{"f", "->", 
           RowBox[{"1", "-", 
            RowBox[{"errV0", "[", "s", "]"}]}]}]}], ")"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VTOTerrUSTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUSup", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUSdn", "[", 
          RowBox[{"r", ",", "1"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTerrPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTerrUSTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"NALGreen", ",", "Transparent", ",", "Transparent"}], 
          "}"}]}], ",", 
        RowBox[{"Filling", "->", 
         RowBox[{"{", 
          RowBox[{"2", "->", 
           RowBox[{"{", "3", "}"}]}], "}"}]}], ",", 
        RowBox[{"FillingStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"NALGreenLight", ",", 
           RowBox[{"Opacity", "[", "0.25", "]"}]}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Ratios w.r.t. s=1, ultrasoft\>\"", ",", "14", ",", "Orange"}], 
       "]"}], "]"}],
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[";",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{"VTOTofrRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox["VTOTofrTable", 
          RowBox[{"VTOTofrUSTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}]], "]"}], "-", "1"}], ")"}]}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTofrRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTofrRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "80"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "dlabel"}], ",", 
        RowBox[{"Evaluate", "@", "frstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VTOTofrUSRatio", "=", 
     RowBox[{"100", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Re", "[", 
         FractionBox["VTOTofrUSTable", 
          RowBox[{"VTOTofrUSTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}]], "]"}], "-", "1"}], ")"}]}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTofrUSRatioPlot", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"VTOTofrUSRatio", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "20"}], ",", "80"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "dlabel"}], ",", 
        RowBox[{"Evaluate", "@", "runstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VTOTofrRatioPlot", "[", "w", "]"}], ",", 
        RowBox[{"VTOTofrUSRatioPlot", "[", "w", "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VTOTRatio", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VTOTofrRatioPlot", "[", "w", "]"}], ",", 
          RowBox[{"VTOTofrUSRatioPlot", "[", "w", "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
        StyleBox[
         RowBox[{"Evaluate", "@", "copyright"}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done minimal renormalon subtraction of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"853674c1-d432-48a1-82bf-d265fa90af6d\"]],\
ExpressionUUID->\"5fb06693-d3cb-4001-8a0b-c4b482abd995\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904161228400384*^9, 3.904161239200252*^9}, {
   3.9042408735032673`*^9, 3.904240876028367*^9}, {3.904241691498828*^9, 
   3.904241694990439*^9}, {3.904241728471986*^9, 3.90424183189476*^9}, {
   3.9042418623258753`*^9, 3.904241884055352*^9}, 3.90424192583422*^9, {
   3.904241967176663*^9, 3.904241991246867*^9}, {3.904242183015678*^9, 
   3.904242206889491*^9}, 3.904242305323855*^9, {3.904242442588314*^9, 
   3.904242597647201*^9}, {3.904242725676828*^9, 3.904242796388082*^9}, {
   3.904242837178113*^9, 3.904242838288454*^9}, {3.9042433067415667`*^9, 
   3.904243384462487*^9}, {3.904243439293601*^9, 3.904243487193619*^9}, {
   3.90424355487256*^9, 3.904243579126355*^9}, {3.9042438918237057`*^9, 
   3.904243914968899*^9}, 3.904243953927198*^9, {3.9042440526821623`*^9, 
   3.904244055956359*^9}, {3.904244768836731*^9, 3.9042447890966873`*^9}, {
   3.9042449033380003`*^9, 3.904244917600402*^9}, {3.904312260155917*^9, 
   3.904312268005961*^9}, {3.904332907648391*^9, 3.904332919658059*^9}, {
   3.904332961356938*^9, 3.904333059316758*^9}, {3.904338437070294*^9, 
   3.904338540103207*^9}, {3.90433857374907*^9, 3.904338577773973*^9}, {
   3.904338632570258*^9, 3.904338636048863*^9}, {3.90433867260797*^9, 
   3.904338793608309*^9}, 3.904338952745286*^9, {3.904909291508766*^9, 
   3.9049092930716753`*^9}, 3.904998411669339*^9, 3.904998491453875*^9, {
   3.9050087502683973`*^9, 3.90500878172253*^9}, {3.9050247749016733`*^9, 
   3.9050247824320917`*^9}, {3.905025632383031*^9, 3.905025634603628*^9}, {
   3.905170709937505*^9, 3.905170755964737*^9}, {3.905170805004992*^9, 
   3.905170955985331*^9}, {3.90517102138314*^9, 3.905171043923366*^9}, {
   3.905171967040019*^9, 3.9051719671038094`*^9}, {3.905172052319401*^9, 
   3.905172056075914*^9}, {3.905172176801098*^9, 3.905172179354491*^9}, 
   3.905173166386779*^9, {3.9051732708044786`*^9, 3.905173282810382*^9}, {
   3.9051733213833027`*^9, 3.9051733415182953`*^9}, {3.905174085097906*^9, 
   3.905174089529212*^9}, {3.9051810941198397`*^9, 3.905181107472006*^9}, {
   3.9051978478969927`*^9, 3.905197854009899*^9}, 3.905201841446425*^9, {
   3.905588795866007*^9, 3.905588840111144*^9}, 3.9057021543139267`*^9, 
   3.905708067169965*^9, 3.905708214501815*^9, {3.905802792935143*^9, 
   3.905802793674324*^9}, {3.9058028397660217`*^9, 3.905802840672176*^9}, {
   3.905803039708454*^9, 3.9058030453399153`*^9}, 3.906057745362768*^9, 
   3.9060595960274553`*^9, 3.906060059704711*^9, {3.906060111349305*^9, 
   3.906060117555797*^9}, {3.90613023865455*^9, 3.906130241852857*^9}, {
   3.906136381756817*^9, 3.906136389038114*^9}, {3.906137871415563*^9, 
   3.9061378830074387`*^9}, {3.906138813122744*^9, 3.9061388576634893`*^9}, {
   3.906403769247621*^9, 3.906403834731618*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"9e7aae1b-5865-4afc-8a6f-5c0c72fdb42e"],

Cell["Export plots", "Text",
 CellChangeTimes->{{3.904243688125627*^9, 
  3.9042437000257483`*^9}},ExpressionUUID->"6add7f29-f9ad-4856-bced-\
33acde4105a0"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"VTOTPlot", "[", "3", "]"}], ",", 
   RowBox[{"VTOTerrPlot", "[", "3", "]"}], ",", 
   StyleBox[
    RowBox[{"Evaluate", "@", "copyright"}],
    FontColor->GrayLevel[0]], 
   StyleBox[",",
    FontColor->GrayLevel[0]], 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.06", ",", "0.20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.22", ",", "0.32"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904339573589731*^9, 3.904339597454571*^9}, {
   3.904340236466103*^9, 3.904340266483695*^9}, {3.904909125376133*^9, 
   3.9049091526672153`*^9}, {3.905582597550488*^9, 3.9055826058724337`*^9}, {
   3.905776924517147*^9, 3.905776924716463*^9}, {3.9058027348936157`*^9, 
   3.9058027391778603`*^9}, {3.905803052186198*^9, 3.905803053629777*^9}, 
   3.9060577497473583`*^9, {3.906057924293035*^9, 3.906057925036744*^9}, {
   3.906114901644731*^9, 3.9061149037009068`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"c5733ea7-39d3-4ce3-a626-b67c6099aa8d"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<VTOTPTerr.pdf\>\"", ",", "%"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904339641715671*^9, 3.904339680237832*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"14ca18fb-7269-485c-8c98-7527c9e63a02"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VTOTPT\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"VTOTPlot", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VTOTRatio\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"VTOTRatio", "[", "w", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<export plots for minimal renormalon subtraction of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"7a138a9a-fed6-4726-b094-f82962f432a5\"]],\
ExpressionUUID->\"5d412e53-e2f7-4b8e-bfc2-c81ba74cff9a\"]\) in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.9042283253073263`*^9, 
   3.9042283821226377`*^9}, {3.9042413938528767`*^9, 3.904241409295292*^9}, {
   3.904241899942465*^9, 3.904241902262418*^9}, 3.904242866088076*^9, 
   3.904243633469295*^9, {3.904243671043716*^9, 3.9042436732281218`*^9}, {
   3.904998423173831*^9, 3.9049984256140757`*^9}, {3.906114941489443*^9, 
   3.906114949529292*^9}, {3.9064038438157578`*^9, 3.906403846943368*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"7d621aa3-c064-4970-aece-c6f96a6d0297"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total ",
 StyleBox["V",
  FontSlant->"Italic"],
 "(",
 StyleBox["r",
  FontSlant->"Italic"],
 ") with MRS, order-by-order"
}], "Subsubsection",
 CellChangeTimes->{{3.8952725029737387`*^9, 3.8952725238318987`*^9}, {
  3.895272565457952*^9, 3.895272573946621*^9}, {3.904227210142136*^9, 
  3.904227266906562*^9}, {3.904998642022064*^9, 
  3.904998647388474*^9}},ExpressionUUID->"a10fa5de-d132-473a-a0b1-\
50d093e63465"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dashM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0.00375", ",", "0.00375"}], "}"}], "]"}], ",", 
     RowBox[{"Thickness", "[", "0.00375", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dash0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0.0075", ",", "0.00375"}], "}"}], "]"}], ",", 
     RowBox[{"Thickness", "[", "0.00375", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dash1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0.01125", ",", "0.00375"}], "}"}], "]"}], ",", 
     RowBox[{"Thickness", "[", "0.00375", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dash2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0.015", ",", "0.00375"}], "}"}], "]"}], ",", 
     RowBox[{"Thickness", "[", "0.00375", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nostyle", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", "dashM"}], ",", "#"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", "dash0"}], ",", "#"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", "dash1"}], ",", "#"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", "dash2"}], ",", "#"}], "]"}], ",", "#"}], 
        "}"}]}], ",", 
      RowBox[{"ImageSize", "->", "pubImageSize"}]}], "}"}], "&"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"halfstyle", "=", 
   RowBox[{"nostyle", "@", "MFRedLight"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onestyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nostyle", "@", "NALGreen"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*TagBox[StyleBox[\"J\",StripOnInput->False,FontFamily->\"\
Snell Roundhand\"],HoldForm]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[\"\[ScriptL]\",FontSlant->\"Italic\"]\)=0\>\"", 
          ",", "\"\<\[ScriptL]=1\>\"", ",", "\"\<\[ScriptL]=2\>\"", ",", 
          "\"\<\[ScriptL]=3\>\""}], "}"}], ",", "Below"}], "]"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twostyle", "=", 
   RowBox[{"nostyle", "@", "NALBlue"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.904990900584632*^9, 3.904990916923946*^9}, 
   3.904990954125105*^9, 3.904991049335043*^9, {3.904991703846895*^9, 
   3.9049917159835176`*^9}, {3.904991757031288*^9, 3.904991819176388*^9}, {
   3.904996431214917*^9, 3.904996446592558*^9}, {3.904997856337597*^9, 
   3.904997859740594*^9}, {3.904997960865932*^9, 3.904998009870761*^9}, 
   3.904998042469763*^9, {3.90558279687246*^9, 3.905582804062723*^9}, {
   3.9055829041064243`*^9, 3.905582935940577*^9}, 3.905582976212265*^9, 
   3.905583201120929*^9, 3.906130243378343*^9, {3.906408416878807*^9, 
   3.906408502255374*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"01d317ac-6348-4684-83cd-fed810ef68e7"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VMRSofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"V0", "[", "s", "]"}], 
         RowBox[{"2", 
          RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
        RowBox[{"Javad", "[", 
         RowBox[{"b", ",", 
          FractionBox["1", 
           RowBox[{"2", 
            RowBox[{"\[Beta]", "[", "0", "]"}], 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
             RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS0", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VMRSofrUS", "[", 
         RowBox[{"r", ",", "s"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"0", ",", "s"}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"0", ",", "s"}], "]"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
            RowBox[{"s", "/", "r"}], "]"}], ")"}], 
          RowBox[{"0", "+", "1"}]]}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS1", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VTOTofrUS0", "[", 
         RowBox[{"r", ",", "s"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "s"}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"1", ",", "s"}], "]"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
            RowBox[{"s", "/", "r"}], "]"}], ")"}], 
          RowBox[{"1", "+", "1"}]]}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS2", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VTOTofrUS1", "[", 
         RowBox[{"r", ",", "s"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "s"}], "]"}], "-", 
           RowBox[{"V", "[", 
            RowBox[{"2", ",", "s"}], "]"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
            RowBox[{"s", "/", "r"}], "]"}], ")"}], 
          RowBox[{"2", "+", "1"}]]}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VMRSofrUS", "[", 
         RowBox[{"r", ",", "s"}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"l", ",", "s"}], "]"}], "-", 
             RowBox[{"V", "[", 
              RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}], ")"}], 
            RowBox[{"l", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"rV", "->", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
         RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"halfVorderTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofrUS0", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofrUS1", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofrUS2", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}], ",", 
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", "2"]}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    RowBox[{"oneVorderTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUS0", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUS1", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUS2", "[", 
          RowBox[{"r", ",", "1"}], "]"}], ",", 
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", "1"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    RowBox[{"twoVorderTable", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"N", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VMRSofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}], ",", 
         RowBox[{"VTOTofrUS0", "[", 
          RowBox[{"r", ",", "2"}], "]"}], ",", 
         RowBox[{"VTOTofrUS1", "[", 
          RowBox[{"r", ",", "2"}], "]"}], ",", 
         RowBox[{"VTOTofrUS2", "[", 
          RowBox[{"r", ",", "2"}], "]"}], ",", 
         RowBox[{"VTOTofrUS", "[", 
          RowBox[{"r", ",", "2"}], "]"}]}], "}"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VorderHalf", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"halfVorderTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.06", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"Evaluate", "@", "halfstyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VorderOne", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"oneVorderTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.06", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"Evaluate", "@", "onestyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VorderTwo", "[", "w", "]"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{"twoVorderTable", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.06", ",", "0.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "@", "tlabel"}], ",", 
        RowBox[{"Evaluate", "@", "twostyle"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"VorderAll", "[", "w", "]"}], "=", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"VorderHalf", "[", "w", "]"}], ",", 
        RowBox[{"VorderOne", "[", "w", "]"}], ",", 
        RowBox[{"VorderTwo", "[", "w", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<done order-by-order comparison for \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"93f07a11-b87d-4aa6-9893-3755e5790191\"]],\
ExpressionUUID->\"5cc66f03-6637-453e-a11c-3670d7b2ff6f\"]\) in \>\"", "<>", 
      RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904161228400384*^9, 3.904161239200252*^9}, {
   3.9042408735032673`*^9, 3.904240876028367*^9}, {3.904241691498828*^9, 
   3.904241694990439*^9}, {3.904241728471986*^9, 3.90424183189476*^9}, {
   3.9042418623258753`*^9, 3.904241884055352*^9}, 3.90424192583422*^9, {
   3.904241967176663*^9, 3.904241991246867*^9}, {3.904242183015678*^9, 
   3.904242206889491*^9}, 3.904242305323855*^9, {3.904242442588314*^9, 
   3.904242597647201*^9}, {3.904242725676828*^9, 3.904242796388082*^9}, {
   3.904242837178113*^9, 3.904242838288454*^9}, {3.9042433067415667`*^9, 
   3.904243384462487*^9}, {3.904243439293601*^9, 3.904243487193619*^9}, {
   3.90424355487256*^9, 3.904243579126355*^9}, {3.9042438918237057`*^9, 
   3.904243914968899*^9}, 3.904243953927198*^9, {3.9042440526821623`*^9, 
   3.904244055956359*^9}, {3.904244768836731*^9, 3.9042447890966873`*^9}, {
   3.9042449033380003`*^9, 3.904244917600402*^9}, {3.904312260155917*^9, 
   3.904312268005961*^9}, {3.904332907648391*^9, 3.904332919658059*^9}, {
   3.904332961356938*^9, 3.904333059316758*^9}, {3.904338437070294*^9, 
   3.904338540103207*^9}, {3.90433857374907*^9, 3.904338577773973*^9}, {
   3.904338632570258*^9, 3.904338636048863*^9}, {3.90433867260797*^9, 
   3.904338793608309*^9}, 3.904338952745286*^9, {3.904909291508766*^9, 
   3.9049092930716753`*^9}, {3.904928150475224*^9, 3.904928169021761*^9}, {
   3.904928238381365*^9, 3.904928336509651*^9}, {3.904928380748728*^9, 
   3.9049286542263327`*^9}, {3.904928706971445*^9, 3.9049287835066977`*^9}, {
   3.9049288253292513`*^9, 3.9049289196217117`*^9}, {3.9049886380590973`*^9, 
   3.904988687243842*^9}, {3.904988747633762*^9, 3.904988757373288*^9}, {
   3.904988821983583*^9, 3.9049888322373943`*^9}, {3.904988871062285*^9, 
   3.9049889331995792`*^9}, {3.904990487690476*^9, 3.904990492921541*^9}, {
   3.9049906615052223`*^9, 3.904990667536549*^9}, {3.904990804462957*^9, 
   3.9049908134980907`*^9}, {3.904991605551021*^9, 3.90499168249561*^9}, {
   3.904992159741006*^9, 3.904992162952181*^9}, {3.9049964834694433`*^9, 
   3.904996544602461*^9}, {3.9049972157426987`*^9, 3.904997360493326*^9}, {
   3.904997396862945*^9, 3.904997529732169*^9}, {3.904998130567358*^9, 
   3.904998151829679*^9}, 3.904998430659062*^9, 3.904998462791378*^9, {
   3.9050039208707323`*^9, 3.905003933304771*^9}, 3.9050087830524397`*^9, 
   3.905026211096923*^9, 3.9050266165528*^9, 3.9057021606730833`*^9, 
   3.905708070902534*^9, 3.905708215289733*^9, {3.9057745101964197`*^9, 
   3.90577451479872*^9}, {3.9057758102397337`*^9, 3.905775822002201*^9}, 
   3.906059629011527*^9, 3.906060067689485*^9, 3.9060601248562403`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"19523707-d791-44cc-ad79-ab0f116c3130"],

Cell["Export plots", "Text",
 CellChangeTimes->{{3.904243688125627*^9, 
  3.9042437000257483`*^9}},ExpressionUUID->"b1019fd1-2ccb-44b7-8679-\
c1e2fe471aa9"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VorderHalf\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VorderHalf", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VorderOne\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VorderOne", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VorderTwo\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VorderTwo", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VorderAll\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VorderAll", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<export plots for order-by-order study of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"9c9e5b1f-2893-4aca-8aa1-f442e6170162\"]],\
ExpressionUUID->\"5a535743-2ae1-483b-ba5e-2c2d22e0cd2f\"]\) in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.9042283253073263`*^9, 
   3.9042283821226377`*^9}, {3.9042413938528767`*^9, 3.904241409295292*^9}, {
   3.904241899942465*^9, 3.904241902262418*^9}, 3.904242866088076*^9, 
   3.904243633469295*^9, {3.904243671043716*^9, 3.9042436732281218`*^9}, {
   3.90499810211664*^9, 3.904998122158793*^9}, {3.9049981611208763`*^9, 
   3.904998277551774*^9}, 3.90499845601919*^9, {3.906114959355872*^9, 
   3.906114972717658*^9}, 3.906409438855438*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"be676c9e-99d4-476e-921f-65799ee46ffa"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"VTOTorderErr", "[", "w", "]"}], "=", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VorderOne", "[", "w", "]"}], ",", 
         RowBox[{"VTOTerrPlot", "[", "w", "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.06", ",", "0.20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.22", ",", "0.30"}], "}"}]}], "}"}]}]}], "]"}]}], "]"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904998711858783*^9, 3.904998761526515*^9}, {
   3.9049988181255827`*^9, 3.904998869719582*^9}, 3.904998901568025*^9, {
   3.905003878042877*^9, 3.905003885629972*^9}, {3.905025915969204*^9, 
   3.90502591932662*^9}, {3.905026276305234*^9, 3.905026308737235*^9}, {
   3.905026954142774*^9, 3.905027036372192*^9}, {3.905582696266694*^9, 
   3.905582698582138*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"a5a8cceb-22f2-4de1-a930-323817c9ca17"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"plotExport", ",", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<VTOTorderErr\>\"", "<>", 
         RowBox[{"ToString", "[", "w", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"VTOTorderErr", "[", "w", "]"}], ",", 
          RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<export plots for order-by-order study with error band of \
\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{
SubscriptBox[\"E\", \"0\"], \"(\", \"r\", \")\"}], \
TraditionalForm]],ExpressionUUID->\"b8c41bdd-d55f-40d7-a158-0e5d6f102ac0\"]],\
ExpressionUUID->\"c9fe87b5-0d36-43b7-b8d6-719c3189bfaa\"]\) in \>\"", "<>", 
        RowBox[{"scheme", "[", "w", "]"}], "<>", "\"\< scheme\>\""}], "]"}]}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Null"}], "]"}]], "Input",
 CellChangeTimes->{{3.904084609980308*^9, 3.904084645623701*^9}, {
   3.904084808007698*^9, 3.904084811458293*^9}, {3.904085719595949*^9, 
   3.904085739336936*^9}, 3.904085780876451*^9, {3.9041358421397676`*^9, 
   3.9041358489820633`*^9}, {3.904136569295047*^9, 3.90413658982003*^9}, {
   3.904138595742055*^9, 3.9041386199311743`*^9}, {3.904158426933025*^9, 
   3.904158440653226*^9}, 3.90415974474944*^9, {3.9041603833720284`*^9, 
   3.904160386233368*^9}, {3.904160907723525*^9, 3.904160910578381*^9}, {
   3.904160957300486*^9, 3.90416096085679*^9}, {3.9042283253073263`*^9, 
   3.9042283821226377`*^9}, {3.9042413938528767`*^9, 3.904241409295292*^9}, {
   3.904241899942465*^9, 3.904241902262418*^9}, 3.904242866088076*^9, 
   3.904243633469295*^9, {3.904243671043716*^9, 3.9042436732281218`*^9}, {
   3.90499810211664*^9, 3.904998122158793*^9}, {3.9049981611208763`*^9, 
   3.904998277551774*^9}, 3.90499845601919*^9, {3.905027069228648*^9, 
   3.90502709814673*^9}, {3.906115011955965*^9, 3.9061150145770197`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"904e18d9-f452-40c9-a102-fe8a77788f51"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 D Plots", "Subsubsection",
 CellChangeTimes->{{3.90507990379473*^9, 
  3.9050799074705133`*^9}},ExpressionUUID->"cd37b38f-7ab3-4ad1-97b6-\
60794aedc8c5"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"scheme", "[", "w", "]"}], ",", "18", ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\< scheme\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SchemeMx", "[", "w", "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "j_", "]"}], "->", 
          SubscriptBox["\[Beta]", "j"]}]}], ")"}], ".", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "0"], ",", 
         SubscriptBox["a", "1"], ",", 
         SubscriptBox["a", "2"], ",", 
         SubscriptBox["a", "3"]}], "}"}]}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "=", 
     RowBox[{
      RowBox[{"betaList", "[", "w", "]"}], "/.", "SUNc"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "2", "]"}], "=", 
     RowBox[{"delta2", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofr", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"l", ",", "s"}], "]"}], "-", 
             RowBox[{"V", "[", 
              RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}], ")"}], 
            RowBox[{"l", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"V0", "[", "s", "]"}], 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
         RowBox[{"Javad", "[", 
          RowBox[{"b", ",", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}], 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
        RowBox[{"rV", "->", 
         FractionBox["1", "3"]}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"VTOTofr", "[", 
        RowBox[{"r", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         FractionBox["1", "4"], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         SuperscriptBox["2", 
          RowBox[{"-", "5"}]], ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"ScalingFunctions", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<Log2\>\"", ",", "\"\<Log2\>\""}], "}"}]}], ",", 
       RowBox[{"PlotPoints", "->", "9"}], ",", 
       RowBox[{"MaxRecursion", "->", "0"}], ",", 
       RowBox[{"AxesLabel", "->", "Automatic"}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "->", "pubFont"}], ",", 
          RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VTOTofrUS", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"l", ",", "s"}], "]"}], "-", 
             RowBox[{"V", "[", 
              RowBox[{"l", ",", "s"}], "]"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}], ")"}], 
            RowBox[{"l", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}], "+", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"V0", "[", "s", "]"}], 
          RowBox[{"2", 
           RowBox[{"\[Beta]", "[", "0", "]"}]}]], 
         RowBox[{"Javad", "[", 
          RowBox[{"b", ",", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"\[Beta]", "[", "0", "]"}], 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
              RowBox[{"s", "/", "r"}], "]"}]}]]}], "]"}]}], "/.", 
        RowBox[{"rV", "->", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "w", "]"}], "[", 
          RowBox[{"s", "/", "r"}], "]"}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"VTOTofrUS", "[", 
        RowBox[{"r", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         FractionBox["1", "4"], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         SuperscriptBox["2", 
          RowBox[{"-", "5"}]], ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"ScalingFunctions", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<Log2\>\"", ",", "\"\<Log2\>\""}], "}"}]}], ",", 
       RowBox[{"PlotPoints", "->", "9"}], ",", 
       RowBox[{"MaxRecursion", "->", "0"}], ",", 
       RowBox[{"AxesLabel", "->", "Automatic"}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "->", "pubFont"}], ",", 
          RowBox[{"FontSize", "->", "pubFontSize"}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "->", "pubImageSize"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Unset", "[", 
     RowBox[{"\[Delta]", "[", "2", "]"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "0", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "1", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "2", "]"}], ",", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "}"}], "]"}], ";", 
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8959083969919024`*^9, 3.895908442914291*^9}, {
   3.8959122346672564`*^9, 3.895912270852851*^9}, {3.8959123496907*^9, 
   3.895912377249202*^9}, {3.895913043115965*^9, 3.89591304559024*^9}, {
   3.895913084057149*^9, 3.895913089386619*^9}, {3.8959157894371567`*^9, 
   3.89591579786698*^9}, {3.896168268645443*^9, 3.896168291366796*^9}, {
   3.905079710550089*^9, 3.905079731999031*^9}, 3.9050797772273703`*^9, {
   3.905079809854896*^9, 3.905079897489253*^9}, {3.905088359679697*^9, 
   3.90508836690694*^9}, {3.9050884169109497`*^9, 3.905088529352704*^9}, {
   3.9050892375711393`*^9, 3.9050892712693043`*^9}, {3.9051027372511587`*^9, 
   3.905102807571595*^9}, {3.9051028694224453`*^9, 3.90510287543613*^9}, {
   3.905102913794424*^9, 3.905102922665257*^9}, {3.905103688329064*^9, 
   3.9051037013211308`*^9}, {3.905550098746064*^9, 3.905550099705839*^9}, {
   3.905581733085885*^9, 3.9055817330902033`*^9}, {3.905585325255809*^9, 
   3.905585325259513*^9}, 3.9057021716376266`*^9, 3.9057079779149837`*^9, {
   3.905708216090946*^9, 3.905708235243471*^9}, {3.9060596383226357`*^9, 
   3.906059707518711*^9}, {3.906060075702071*^9, 3.906060079396475*^9}, {
   3.906114538258814*^9, 3.906114550930318*^9}, {3.9061302452326717`*^9, 
   3.9061302477477493`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"0fccedfd-ff43-4753-952e-f993b0313193"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1153, 1387},
WindowMargins->{{3, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"479193c0-4604-44d5-9845-f07c1bd4e9e9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 186, 3, 98, "Title",ExpressionUUID->"f93b4c29-bcd3-486f-a86f-3167cbc55d4a"],
Cell[769, 27, 259, 4, 31, "Author",ExpressionUUID->"fcc086d3-9fb7-422a-918c-306090a490a2"],
Cell[1031, 33, 464, 10, 79, "Affiliation",ExpressionUUID->"8a8af559-3190-4da5-b899-6469d12f12ea"],
Cell[CellGroupData[{
Cell[1520, 47, 282, 5, 68, "Chapter",ExpressionUUID->"595a04bd-9dd8-4e0d-a6f4-3cc02930ce62"],
Cell[CellGroupData[{
Cell[1827, 56, 220, 4, 67, "Section",ExpressionUUID->"14018e8d-fed7-48a0-874e-362decf4a27c"],
Cell[2050, 62, 297, 5, 30, "Input",ExpressionUUID->"dc18f420-ecbe-485b-baad-3e71d4857d26"],
Cell[2350, 69, 403, 8, 30, "Input",ExpressionUUID->"f5f894ed-b5ea-4cbb-9bb5-ad75a512cf5b"],
Cell[2756, 79, 2396, 51, 136, "Input",ExpressionUUID->"03aa5c0d-8ff3-4ab4-940f-9cc97a7ca834"],
Cell[5155, 132, 1197, 23, 73, "Input",ExpressionUUID->"e311e008-f98a-42ad-b86e-49cf5e6f29ff"],
Cell[6355, 157, 2080, 44, 73, "Input",ExpressionUUID->"d653b8b0-5958-403b-9aef-01e28164c2cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8472, 206, 278, 4, 67, "Section",ExpressionUUID->"c48fc7c7-a1d9-4e14-a175-bca7c82a2910"],
Cell[CellGroupData[{
Cell[8775, 214, 211, 4, 54, "Subsection",ExpressionUUID->"fdc9b5ee-9f20-4777-8818-63aedaf4d12d"],
Cell[8989, 220, 529, 13, 31, "Input",ExpressionUUID->"999261bc-796e-4073-bc1c-b16aba199b38"],
Cell[9521, 235, 631, 14, 33, "Input",ExpressionUUID->"586f943b-dc51-4e90-9593-eba1b5098893"],
Cell[CellGroupData[{
Cell[10177, 253, 662, 15, 45, "Subsubsection",ExpressionUUID->"c7b72d17-2596-4b39-835d-44f1e53dddc9"],
Cell[10842, 270, 1727, 50, 58, "Input",ExpressionUUID->"99e54f89-23f8-40d9-8514-4e4f5a48a03e"],
Cell[12572, 322, 532, 12, 30, "Input",ExpressionUUID->"fefad45c-4e73-4aef-993b-1e20653a2c91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13141, 339, 427, 12, 44, "Subsubsection",ExpressionUUID->"6d341470-a170-46ca-be4a-d08fafbac2b6"],
Cell[13571, 353, 2988, 69, 54, "Input",ExpressionUUID->"56741a71-4793-435f-a7b3-0ed022d937da"],
Cell[16562, 424, 1863, 44, 59, "Input",ExpressionUUID->"07e409c5-b82b-4873-89da-fd475768cd74"],
Cell[18428, 470, 1375, 32, 51, "Input",ExpressionUUID->"34abd32d-0726-4f3e-9eca-1701caaaa08b"],
Cell[19806, 504, 492, 12, 30, "Input",ExpressionUUID->"c95a2e1d-044a-405b-b102-75197f3c7fe0"],
Cell[20301, 518, 525, 13, 30, "Input",ExpressionUUID->"1e285ffb-96f2-496d-a099-9e5f4b457fb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20863, 536, 270, 4, 45, "Subsubsection",ExpressionUUID->"52abba2a-eb41-4c5e-ad8f-a84cbd20f408"],
Cell[21136, 542, 1984, 38, 49, "Input",ExpressionUUID->"64df2a9a-7108-453e-bf13-b3835a4f85bc"],
Cell[23123, 582, 1572, 38, 51, "Input",ExpressionUUID->"ccd84187-6de2-4e0b-84e7-dc5a08a826e5"],
Cell[24698, 622, 1111, 28, 51, "Input",ExpressionUUID->"85cec812-25ac-4352-bf62-81925520a96d"],
Cell[25812, 652, 609, 15, 33, "Input",ExpressionUUID->"ba83c4bd-402e-4a24-a463-3ce6e33871dc"],
Cell[26424, 669, 1398, 34, 65, "Input",ExpressionUUID->"96c1078a-c366-429e-b705-e72cecbe52f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27859, 708, 257, 4, 45, "Subsubsection",ExpressionUUID->"ea029bcb-434e-49b5-84e6-8e5814163b85"],
Cell[28119, 714, 2113, 46, 49, "Input",ExpressionUUID->"b712bd94-8679-432b-8a91-8e23facd1c2d"],
Cell[30235, 762, 1539, 39, 59, "Input",ExpressionUUID->"f060ee44-b994-4b6f-97cf-056e17b076a8"],
Cell[31777, 803, 940, 26, 51, "Input",ExpressionUUID->"8c26dc0d-344e-4501-ae1e-07f0618ce8f8"],
Cell[32720, 831, 657, 16, 33, "Input",ExpressionUUID->"d6721a45-cff7-4256-8d87-81b68401aef9"],
Cell[33380, 849, 1439, 25, 30, "Input",ExpressionUUID->"f681ce1c-fb89-4217-8f2a-e32ef5d45314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34856, 879, 854, 21, 45, "Subsubsection",ExpressionUUID->"24ff7b0a-7b18-4e94-babc-3f7232d713c2"],
Cell[35713, 902, 431, 10, 30, "Input",ExpressionUUID->"feac937f-5442-4341-819a-f9dd2ccc606f"],
Cell[36147, 914, 368, 8, 30, "Input",ExpressionUUID->"e4ebdc7d-bfef-4d37-9d1a-dddd6408dd70"],
Cell[36518, 924, 1769, 47, 50, "Input",ExpressionUUID->"d5df557e-a0f9-4e13-a506-e439aff028b9"],
Cell[38290, 973, 1678, 46, 49, "Input",ExpressionUUID->"058e3c61-f72f-436f-acf7-911e5270a4bf"],
Cell[39971, 1021, 643, 17, 30, "Input",ExpressionUUID->"28c73fb7-c699-4fcf-84ed-40069be72dbe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40663, 1044, 365, 6, 54, "Subsection",ExpressionUUID->"8e6d7abb-dd7d-4d7b-b82a-9d5473fbcfed"],
Cell[41031, 1052, 200, 3, 30, "Input",ExpressionUUID->"1a4f27ef-483b-4c05-b63c-6b02e5997632"],
Cell[41234, 1057, 921, 25, 54, "Input",ExpressionUUID->"043c3dab-29bc-417a-a8cf-23ded1a0c0ac"],
Cell[42158, 1084, 1365, 36, 54, "Input",ExpressionUUID->"1d01bc7c-8cef-4ee0-bd33-72d0a19791cd"],
Cell[43526, 1122, 892, 24, 53, "Input",ExpressionUUID->"e71418cb-4909-4b31-a7a8-03abb80cab61"],
Cell[44421, 1148, 841, 23, 53, "Input",ExpressionUUID->"dca1a98d-f673-4e7c-9910-455b1f57eb15"],
Cell[45265, 1173, 1020, 27, 50, "Input",ExpressionUUID->"e609621b-405a-46e0-b709-d7eee858eebf"],
Cell[46288, 1202, 425, 10, 30, "Input",ExpressionUUID->"906e3a4a-2c40-457b-832e-fecc459280cc"],
Cell[46716, 1214, 426, 10, 30, "Input",ExpressionUUID->"661cc2a9-39f0-4a5c-9082-0fa7c93690cf"],
Cell[47145, 1226, 428, 10, 30, "Input",ExpressionUUID->"fa59137a-dbac-4cee-8cd5-8e98957c68ce"],
Cell[47576, 1238, 400, 9, 30, "Input",ExpressionUUID->"4615792f-c946-45c3-9f61-6ca5f69179d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48013, 1252, 192, 3, 54, "Subsection",ExpressionUUID->"c3dbdba4-40d2-4602-bfb2-f62f17a16e14"],
Cell[CellGroupData[{
Cell[48230, 1259, 418, 18, 45, "Subsubsection",ExpressionUUID->"12238ecf-4563-4d03-848f-13a4e8df6171"],
Cell[48651, 1279, 2483, 64, 53, "Item",ExpressionUUID->"766ec8a3-4f61-41a3-b847-199babd585d6"],
Cell[51137, 1345, 1110, 34, 57, "DisplayFormula",ExpressionUUID->"65128bfd-d9a8-437d-ba97-e74ef104581b"],
Cell[52250, 1381, 783, 19, 60, "Input",ExpressionUUID->"995db74b-4afd-4734-95cd-10cfa32885bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53070, 1405, 655, 21, 45, "Subsubsection",ExpressionUUID->"8cb9c79c-f86d-4188-8b18-0f236cbdd879"],
Cell[53728, 1428, 3113, 105, 57, "DisplayFormula",ExpressionUUID->"596f737a-ef8d-429f-854b-c36a3485fb7d"],
Cell[56844, 1535, 1675, 48, 108, "DisplayFormula",ExpressionUUID->"290f5a41-022e-4606-b368-0f79b0f6fb84"],
Cell[58522, 1585, 302, 6, 30, "Input",ExpressionUUID->"ef016a96-42ef-46c3-8616-bc3e51529c4b"],
Cell[58827, 1593, 630, 13, 30, "Input",ExpressionUUID->"444aef19-8c46-4243-bcac-293b12f5cf9d"],
Cell[59460, 1608, 1198, 29, 30, "Input",ExpressionUUID->"2ddf6d31-8106-4cd3-a735-b66726ef2a62"],
Cell[60661, 1639, 2125, 49, 30, "Input",ExpressionUUID->"5b37acdd-586b-48c8-b2b1-e5d90032d356"],
Cell[62789, 1690, 406, 8, 30, "Input",ExpressionUUID->"eb473215-3c3f-412d-b196-b278c08b5a0c"],
Cell[63198, 1700, 491, 12, 47, "Input",ExpressionUUID->"d80cd138-21e0-4c8f-8136-429f69b72f12"],
Cell[63692, 1714, 623, 15, 47, "Input",ExpressionUUID->"bccf5adf-9085-49d3-9090-991ad4e31b49"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64364, 1735, 318, 5, 54, "Subsection",ExpressionUUID->"0a201cce-88de-4956-a358-04ec5eb86da2"],
Cell[64685, 1742, 184, 3, 35, "Text",ExpressionUUID->"79fbafd0-9f03-4fec-97d4-2e0a6ab5ee77"],
Cell[CellGroupData[{
Cell[64894, 1749, 385, 6, 45, "Subsubsection",ExpressionUUID->"03c1fbc2-be33-40c4-8ee1-332a5b9539bc"],
Cell[65282, 1757, 422, 8, 30, "Input",ExpressionUUID->"8dc12cca-80b5-467c-bd31-0e54b68d2d32"],
Cell[65707, 1767, 671, 15, 30, "Input",ExpressionUUID->"5997bbbb-9c23-4178-b54e-b5f46b3b39a2"],
Cell[66381, 1784, 1207, 30, 30, "Input",ExpressionUUID->"db7e62e7-f69e-4f44-a17e-d4d60cbc3ed6"],
Cell[67591, 1816, 1766, 49, 56, "Input",ExpressionUUID->"21535314-6488-42f3-95cc-770e9d5cce96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69394, 1870, 383, 6, 45, "Subsubsection",ExpressionUUID->"578c3b92-ef13-448f-81c7-7717bc288661"],
Cell[69780, 1878, 472, 9, 30, "Input",ExpressionUUID->"06188afd-6c2d-4afb-9541-36609ef43aa4"],
Cell[70255, 1889, 719, 15, 30, "Input",ExpressionUUID->"0382259b-4d8c-49ce-9984-930a2ef096cc"],
Cell[70977, 1906, 1254, 30, 30, "Input",ExpressionUUID->"5bd8b8e6-a833-4942-b55b-e016277eced3"],
Cell[72234, 1938, 1812, 49, 56, "Input",ExpressionUUID->"89adf19c-0b76-460e-8cac-bf5401a06a6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74083, 1992, 364, 6, 45, "Subsubsection",ExpressionUUID->"729d7b9c-9043-425b-a1ee-e103a96929e5"],
Cell[74450, 2000, 474, 9, 30, "Input",ExpressionUUID->"7637526a-fc2f-4aa5-95ff-c5fe43ca9923"],
Cell[74927, 2011, 717, 15, 30, "Input",ExpressionUUID->"5cd56e4a-33fe-44c3-8f39-4ad8fcf3e0c8"],
Cell[75647, 2028, 1253, 30, 30, "Input",ExpressionUUID->"72ea8fff-5973-4503-bdeb-ea40933e6ac8"],
Cell[76903, 2060, 1816, 49, 56, "Input",ExpressionUUID->"14a9fe5e-e7e0-4223-b4a7-a4097808e2df"],
Cell[78722, 2111, 602, 14, 35, "Text",ExpressionUUID->"3fb8bdf3-13bc-4516-8b8f-6bbcbb1b7a98"],
Cell[79327, 2127, 549, 11, 30, "Input",ExpressionUUID->"0b51f049-b274-42fe-a168-08a1a74f5973"],
Cell[79879, 2140, 640, 12, 30, "Input",ExpressionUUID->"8ce56a83-7e7f-4376-b430-95bb8e171b6c"],
Cell[80522, 2154, 793, 14, 30, "Input",ExpressionUUID->"58de0c2a-cf13-481c-be48-9ec7ec3e5cee"],
Cell[81318, 2170, 1237, 25, 30, "Input",ExpressionUUID->"49ebf144-97e2-4d5b-9784-d639355dd383"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82616, 2202, 431, 6, 67, "Section",ExpressionUUID->"6ccf51c4-d3f0-4bcc-8b12-49c8def2366b"],
Cell[83050, 2210, 723, 18, 32, "Item",ExpressionUUID->"2ce378db-3978-409e-90ea-c747805471c8"],
Cell[CellGroupData[{
Cell[83798, 2232, 395, 6, 54, "Subsection",ExpressionUUID->"f70d3276-ee8f-4092-b829-1ee536daa4ed"],
Cell[84196, 2240, 339, 11, 34, "Text",ExpressionUUID->"62cb6ef2-0d79-409a-b0b3-666600d79ad9"],
Cell[84538, 2253, 820, 18, 33, "Input",ExpressionUUID->"84883fc3-8b40-4ba1-b5fb-2e5592b8248e"],
Cell[85361, 2273, 252, 5, 30, "Input",ExpressionUUID->"165bf1cc-0eae-4aa1-9fe4-4dd43bdea76e"],
Cell[85616, 2280, 705, 18, 51, "Input",ExpressionUUID->"27b5087b-c429-4c36-8c9c-cc5a6f79f225"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86358, 2303, 429, 9, 54, "Subsection",ExpressionUUID->"9bf18449-5ab1-4357-85c1-138a7ddb7937"],
Cell[86790, 2314, 1146, 35, 51, "DisplayFormula",ExpressionUUID->"5dac3988-0f25-49e5-90ac-1d5b246e35e1"],
Cell[87939, 2351, 665, 19, 48, "Input",ExpressionUUID->"571006ae-1e51-4bfa-9e3d-eb76a3d0bfe6"],
Cell[88607, 2372, 1129, 30, 52, "Input",ExpressionUUID->"b81ed8db-e373-4bf2-8a6e-8f550edd7e33"],
Cell[89739, 2404, 1888, 53, 52, "Input",ExpressionUUID->"fa43924d-df23-4b28-a203-67a8e1382645"],
Cell[91630, 2459, 5741, 160, 269, "Input",ExpressionUUID->"d6b5a7e6-818a-418c-90e7-3e8f0b8a8b78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97408, 2624, 1035, 29, 54, "Subsection",ExpressionUUID->"55008319-1b70-4ea4-bc4b-f27e3511edff"],
Cell[98446, 2655, 1317, 44, 51, "DisplayFormula",ExpressionUUID->"426aab6c-5ed8-4981-bb2e-29ffd8e90bf1"],
Cell[99766, 2701, 340, 7, 30, "Input",ExpressionUUID->"5c424e9e-a75d-498e-9aa5-a3cdea528aed"],
Cell[100109, 2710, 1084, 25, 48, "Input",ExpressionUUID->"66b27523-298f-42c2-899c-051e9ad289aa"],
Cell[101196, 2737, 2478, 62, 55, "Input",ExpressionUUID->"1805c28b-92e1-4c37-9420-bd4ea1f00a0e"],
Cell[103677, 2801, 11694, 278, 522, "Input",ExpressionUUID->"2980edc1-066b-4180-835c-d109536d2c17"],
Cell[115374, 3081, 1116, 29, 52, "Input",ExpressionUUID->"c97323d3-8bdb-4a4a-9ce2-d344d029ae07"],
Cell[116493, 3112, 715, 16, 33, "Input",ExpressionUUID->"0424ad1e-43c4-40c2-8f58-20223e188073"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117245, 3133, 220, 4, 54, "Subsection",ExpressionUUID->"44ecaeec-90fc-42ee-b9e7-b8a7614541d5"],
Cell[CellGroupData[{
Cell[117490, 3141, 290, 4, 45, "Subsubsection",ExpressionUUID->"e7cf8e1d-8dd2-4ac5-864e-3f7a43003daa"],
Cell[117783, 3147, 898, 24, 30, "Input",ExpressionUUID->"1b3ec7d6-cbea-4527-aea1-c5600952e31a"],
Cell[118684, 3173, 997, 24, 30, "Input",ExpressionUUID->"96dec646-b74b-44a2-812b-f8a38ff0acd4"],
Cell[119684, 3199, 2212, 66, 104, "Text",ExpressionUUID->"1fab6370-dc0a-4346-a9cb-58a2a690e154"],
Cell[121899, 3267, 690, 18, 48, "Input",ExpressionUUID->"b08162e8-63fa-4584-bd63-b6b49dfa801b"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122662, 3293, 331, 6, 68, "Chapter",ExpressionUUID->"691ce0fc-695d-4cb5-b4f9-533798677686"],
Cell[122996, 3301, 281, 4, 35, "Text",ExpressionUUID->"89fcb9fe-fec2-42c2-ac7a-23df6ce5d3f0"],
Cell[123280, 3307, 647, 18, 33, "Input",ExpressionUUID->"258f14dd-a797-490d-8fc2-f120d346dc15"],
Cell[CellGroupData[{
Cell[123952, 3329, 1105, 28, 68, "Section",ExpressionUUID->"e6b2c07a-7b2a-4e84-822e-d5630f818688"],
Cell[125060, 3359, 2142, 57, 152, "Input",ExpressionUUID->"d5f4969e-1513-4e06-ac04-6b551643c6ab"],
Cell[127205, 3418, 4618, 114, 228, "Input",ExpressionUUID->"577061b8-c683-4108-96ed-6fab38133dc6"],
Cell[131826, 3534, 4570, 94, 115, "Input",ExpressionUUID->"63fd965f-8dec-42fd-b7c3-254cc41e35a8"],
Cell[136399, 3630, 606, 11, 30, "Input",ExpressionUUID->"0d89a6e7-dab3-4970-ac90-a3add4664742"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137042, 3646, 384, 11, 68, "Section",ExpressionUUID->"33b73fd6-33c8-4eb5-9ac2-9195229ebc37"],
Cell[CellGroupData[{
Cell[137451, 3661, 954, 18, 54, "Subsection",ExpressionUUID->"a2bc38e0-6bff-40d9-b77b-df04d3219472"],
Cell[138408, 3681, 8244, 193, 361, "Input",ExpressionUUID->"60b485fd-df91-4e2e-9633-9aca8e2fb390"],
Cell[CellGroupData[{
Cell[146677, 3878, 216, 4, 45, "Subsubsection",ExpressionUUID->"1bab0806-9eab-48eb-ba08-10e8be349532"],
Cell[146896, 3884, 1835, 35, 123, "Input",ExpressionUUID->"63acf5a1-1876-431d-b870-ca08e4e46bea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148780, 3925, 443, 11, 54, "Subsection",ExpressionUUID->"7ba11181-45a5-4eb2-ba5d-988630ac5288"],
Cell[149226, 3938, 739, 17, 52, "Input",ExpressionUUID->"181b0648-a9b9-4c1d-87f3-0c937d86084d"],
Cell[149968, 3957, 1081, 24, 77, "Input",ExpressionUUID->"d0b94db9-d5fc-4f65-a760-0baf670007b2"],
Cell[151052, 3983, 1156, 25, 78, "Input",ExpressionUUID->"27299d6b-f632-45d0-90e4-9b0cb6b63d21"],
Cell[152211, 4010, 1279, 27, 66, "Input",ExpressionUUID->"fe5967df-0a36-4294-99b3-2b1b5a96cd66"],
Cell[153493, 4039, 1353, 28, 66, "Input",ExpressionUUID->"13034261-81cd-4a53-a219-c174f6e9b281"],
Cell[CellGroupData[{
Cell[154871, 4071, 170, 3, 45, "Subsubsection",ExpressionUUID->"855cb0be-e654-4f56-84b3-f30bd18c5c9c"],
Cell[155044, 4076, 16597, 400, 728, "Input",ExpressionUUID->"58790079-c268-4683-9912-18ca706ed358"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171678, 4481, 216, 4, 45, "Subsubsection",ExpressionUUID->"b79cd892-0743-46ba-9d64-4be18ae2d82b"],
Cell[171897, 4487, 2388, 47, 144, "Input",ExpressionUUID->"dc0aa43d-1fb6-4472-8505-bf949aa1ddac"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174346, 4541, 450, 12, 68, "Section",ExpressionUUID->"29b3d5da-ebad-4b48-9a36-4d688b909220"],
Cell[CellGroupData[{
Cell[174821, 4557, 1056, 20, 54, "Subsection",ExpressionUUID->"7491651b-e606-4275-822d-3da36e5e7715"],
Cell[175880, 4579, 8358, 200, 361, "Input",ExpressionUUID->"6765116d-8511-4c28-92af-6f0b4ae8f1c8"],
Cell[CellGroupData[{
Cell[184263, 4783, 216, 4, 45, "Subsubsection",ExpressionUUID->"a21fd3fa-edca-4e3f-9bbd-fcd537e8872d"],
Cell[184482, 4789, 1939, 36, 123, "Input",ExpressionUUID->"af48a0ed-3e5a-4521-9c84-9705bfaaabd7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186470, 4831, 442, 11, 54, "Subsection",ExpressionUUID->"08480dd2-c1bd-4852-90af-0b20e93638cc"],
Cell[186915, 4844, 1100, 24, 52, "Input",ExpressionUUID->"ea4b7774-925f-400b-a992-2c2ec0b62538"],
Cell[188018, 4870, 1312, 29, 52, "Input",ExpressionUUID->"c7871f1a-893b-4d03-9378-6e198749bead"],
Cell[CellGroupData[{
Cell[189355, 4903, 170, 3, 45, "Subsubsection",ExpressionUUID->"cf3b2e1f-2f65-4d61-bec8-03fc436f847d"],
Cell[189528, 4908, 16076, 394, 770, "Input",ExpressionUUID->"ce912b9e-18b7-4ebb-96b6-c514ea5465cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205641, 5307, 216, 4, 45, "Subsubsection",ExpressionUUID->"57694d69-4073-4205-b04c-01b4c98e6a36"],
Cell[205860, 5313, 2027, 40, 144, "Input",ExpressionUUID->"46019545-b3d7-43f9-bd7d-b6d6b69b98e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[207948, 5360, 442, 12, 68, "Section",ExpressionUUID->"60eb9506-4433-4bc9-b5d5-695c1fb90b9d"],
Cell[CellGroupData[{
Cell[208415, 5376, 192, 3, 54, "Subsection",ExpressionUUID->"fdefebce-f4e4-456b-9293-fec7d7f256d7"],
Cell[208610, 5381, 1603, 39, 30, "Input",ExpressionUUID->"ea994a1d-102b-4417-ae8d-469e66104c16"],
Cell[210216, 5422, 3373, 65, 102, "Input",ExpressionUUID->"39f3b94b-40f7-4af1-875e-e23852ee064c"],
Cell[213592, 5489, 481, 10, 30, "Input",ExpressionUUID->"f5d86dca-8047-41ca-b9be-52d0f10db410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214110, 5504, 290, 4, 54, "Subsection",ExpressionUUID->"792e00eb-af28-4289-a500-fc02429844ee"],
Cell[214403, 5510, 2957, 65, 136, "Input",ExpressionUUID->"193b5dcd-ba97-434f-bce2-f59eb7ac8be6"],
Cell[217363, 5577, 8749, 214, 418, "Input",ExpressionUUID->"8e9ced48-ea02-47a4-8046-6b686348f87a"],
Cell[226115, 5793, 362, 6, 30, "Input",ExpressionUUID->"446b2c5f-1067-4868-a0e9-a41068f0421c"],
Cell[226480, 5801, 273, 6, 30, "Input",ExpressionUUID->"5eb5b5a1-ab76-4b36-a83d-307aaf146b84"],
Cell[226756, 5809, 419, 11, 30, "Input",ExpressionUUID->"7ea2fb13-4756-4fff-b32e-3c7adbfa0e8b"],
Cell[227178, 5822, 454, 10, 30, "Input",ExpressionUUID->"60c528f5-548b-450f-b9f7-30f9755a1cd2"],
Cell[227635, 5834, 416, 7, 30, "Input",ExpressionUUID->"99c66e28-f51d-432a-9a60-66b02b01e967"],
Cell[228054, 5843, 307, 6, 30, "Input",ExpressionUUID->"4c34ce90-bd56-4bcf-b85d-98a69121ce9b"],
Cell[228364, 5851, 1021, 27, 30, "Input",ExpressionUUID->"8013b124-91c6-43ac-b662-bed459f741af"],
Cell[229388, 5880, 1170, 26, 30, "Input",ExpressionUUID->"84706e5d-aa31-4af9-86a0-0c670d4c2fea"],
Cell[CellGroupData[{
Cell[230583, 5910, 264, 4, 45, "Subsubsection",ExpressionUUID->"ac8ab7f1-1853-4425-9998-5c0b72df3457"],
Cell[230850, 5916, 2993, 61, 178, "Input",ExpressionUUID->"87e30042-97b6-4a15-b4b7-326b324ac2b8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233892, 5983, 1000, 19, 54, "Subsection",ExpressionUUID->"2c0e9d76-b5f9-4303-a404-79db9ff76b1a"],
Cell[234895, 6004, 1076, 27, 73, "Input",ExpressionUUID->"90cf4ce2-99ed-4c28-9ece-959a18118649"],
Cell[235974, 6033, 23456, 576, 1053, "Input",ExpressionUUID->"da2254e2-55cd-48e2-b9a5-fd8db94dd0a2"],
Cell[259433, 6611, 829, 19, 30, "Input",ExpressionUUID->"27d0ae63-9ec0-4835-824c-1f469e0ffe06"],
Cell[260265, 6632, 662, 14, 30, "Input",ExpressionUUID->"3a23713c-5206-4b1a-9813-e26614d65edc"],
Cell[260930, 6648, 932, 20, 30, "Input",ExpressionUUID->"504567ad-c869-48fd-b2e8-1f2bb96a7e9b"],
Cell[261865, 6670, 403, 9, 30, "Input",ExpressionUUID->"642360bb-feed-4548-9624-99895df91b37"],
Cell[CellGroupData[{
Cell[262293, 6683, 216, 4, 45, "Subsubsection",ExpressionUUID->"725112e1-9bba-4cf2-88c2-4eaffa849062"],
Cell[262512, 6689, 3686, 77, 228, "Input",ExpressionUUID->"e3b9e43b-0609-4b8d-9895-d043569604c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[266247, 6772, 445, 11, 54, "Subsection",ExpressionUUID->"979576c6-f95c-48d6-adee-1823fc6dab30"],
Cell[266695, 6785, 1079, 25, 52, "Input",ExpressionUUID->"79ecffb1-b976-4a1f-befb-4ae2570c676e"],
Cell[267777, 6812, 1265, 28, 52, "Input",ExpressionUUID->"1ca5f891-edec-4e7b-a9ce-899621f7c769"],
Cell[269045, 6842, 16279, 397, 791, "Input",ExpressionUUID->"d35c3f88-67dd-4b63-926a-c57b418e4247"],
Cell[CellGroupData[{
Cell[285349, 7243, 216, 4, 45, "Subsubsection",ExpressionUUID->"09692a95-9d75-4c64-b02c-41e228912bd4"],
Cell[285568, 7249, 2119, 42, 144, "Input",ExpressionUUID->"95f6d663-aeb6-4843-9c91-8ef97ccc16db"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[287736, 7297, 467, 11, 54, "Subsection",ExpressionUUID->"4f6cdbb9-d002-4479-aa8b-d07d6b399f4b"],
Cell[CellGroupData[{
Cell[288228, 7312, 319, 5, 45, "Subsubsection",ExpressionUUID->"49a130a5-cf6d-4d50-83a7-3e9a9000e903"],
Cell[288550, 7319, 1160, 26, 52, "Input",ExpressionUUID->"96d152f7-27be-4559-b3bc-3c539f6c1314"],
Cell[289713, 7347, 9840, 253, 530, "Input",ExpressionUUID->"09c87e2d-1314-465b-b082-8b4bb84aadf1"],
Cell[299556, 7602, 1854, 35, 123, "Input",ExpressionUUID->"89c5aecd-bfd0-4fb0-8b44-041e2b99df70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301447, 7642, 280, 4, 45, "Subsubsection",ExpressionUUID->"eb14263b-a0ac-417a-bc8d-df5ccf390d40"],
Cell[301730, 7648, 1160, 27, 52, "Input",ExpressionUUID->"74966fef-4365-417e-97c9-5939eadc5fd5"],
Cell[302893, 7677, 9822, 257, 508, "Input",ExpressionUUID->"b2a762c4-c75f-43dc-a3a4-a60f4c6a466b"],
Cell[312718, 7936, 1906, 36, 123, "Input",ExpressionUUID->"43951481-d7b6-442d-b627-a830eaabe142"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314661, 7977, 397, 12, 45, "Subsubsection",ExpressionUUID->"a61d9a83-fdbd-464a-ad8b-3db992ebe11d"],
Cell[315061, 7991, 1121, 25, 52, "Input",ExpressionUUID->"6e22ec5e-d6a9-41ec-b637-16cd70a467fd"],
Cell[316185, 8018, 1100, 26, 52, "Input",ExpressionUUID->"935f6a58-097c-4273-83df-74783dc17f44"],
Cell[317288, 8046, 1234, 28, 52, "Input",ExpressionUUID->"0e94219c-6183-4362-b4f8-65d8ca13a6e1"],
Cell[318525, 8076, 25738, 687, 1201, "Input",ExpressionUUID->"9e7aae1b-5865-4afc-8a6f-5c0c72fdb42e"],
Cell[344266, 8765, 156, 3, 35, "Text",ExpressionUUID->"6add7f29-f9ad-4856-bced-33acde4105a0"],
Cell[344425, 8770, 1136, 26, 30, "Input",ExpressionUUID->"c5733ea7-39d3-4ce3-a626-b67c6099aa8d"],
Cell[345564, 8798, 315, 7, 30, "Input",ExpressionUUID->"14ca18fb-7269-485c-8c98-7527c9e63a02"],
Cell[345882, 8807, 2379, 46, 144, "Input",ExpressionUUID->"7d621aa3-c064-4970-aece-c6f96a6d0297"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348298, 8858, 435, 13, 45, "Subsubsection",ExpressionUUID->"a10fa5de-d132-473a-a0b1-50d093e63465"],
Cell[348736, 8873, 3355, 89, 199, "Input",ExpressionUUID->"01d317ac-6348-4684-83cd-fed810ef68e7"],
Cell[352094, 8964, 14249, 361, 538, "Input",ExpressionUUID->"19523707-d791-44cc-ad79-ab0f116c3130"],
Cell[366346, 9327, 156, 3, 35, "Text",ExpressionUUID->"b1019fd1-2ccb-44b7-8679-c1e2fe471aa9"],
Cell[366505, 9332, 3337, 69, 186, "Input",ExpressionUUID->"be676c9e-99d4-476e-921f-65799ee46ffa"],
Cell[369845, 9403, 1172, 29, 52, "Input",ExpressionUUID->"a5a8cceb-22f2-4de1-a930-323817c9ca17"],
Cell[371020, 9434, 2251, 42, 123, "Input",ExpressionUUID->"904e18d9-f452-40c9-a102-fe8a77788f51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373308, 9481, 161, 3, 45, "Subsubsection",ExpressionUUID->"cd37b38f-7ab3-4ad1-97b6-60794aedc8c5"],
Cell[373472, 9486, 8797, 227, 481, "Input",ExpressionUUID->"0fccedfd-ff43-4753-952e-f993b0313193"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/zeta51.m <==
0.98744142640546107468213870311171912146`10.518816399048802

